Bayesian ACRONYM Tuning

We provide an algorithm that uses Bayesian randomized benchmarking in concert with a local optimizer, such as SPSA, to find a set of controls that optimizes that average gate fidelity. We call this method Bayesian ACRONYM tuning as a reference to the analogous ACRONYM tuning algorithm. Bayesian ACRONYM distinguishes itself in its ability to retain prior information from experiments that use nearby control parameters; whereas traditional ACRONYM tuning does not use such information and can require many more measurements as a result. We prove that such information reuse is possible under the relatively weak assumption that the true model parameters are Lipshitz-continuous functions of the control parameters. We also perform numerical experiments that demonstrate that over-rotation errors in single qubit gates can be automatically tuned from 88% to 99.95% average gate fidelity using less than 1kB of data and fewer than 20 steps of the optimizer.

==> anc/LICENSE <==
MICROSOFT SOFTWARE LICENSE TERMS

MICROSOFT QUANTUM NON-COMMERCIAL SOURCE REPOSITORY

These license terms are an agreement between you and Microsoft Corporation (or 
one of its affiliates). They apply to the software named above and any Microsoft 
services or software updates (except to the extent such services or updates are 
accompanied by new or additional terms, in which case those different terms apply 
prospectively and do not alter your or Microsoft's rights relating to pre-updated 
software or services). IF YOU COMPLY WITH THESE LICENSE TERMS, YOU HAVE THE 
RIGHTS BELOW. BY USING THE SOFTWARE, YOU ACCEPT THESE TERMS.


1. INSTALLATION AND USE RIGHTS.
    a) You may:
      (i) Install, use, and distribute any number of copies of the software for 
        evaluation, internal testing and research purposes, subject to the 
        restrictions in this agreement. Examples of permissible uses are teaching, 
        academic research, public demonstrations, internal testing, and personal 
        experimentation; and
      (ii) publish (or present papers or articles) on your results from using the 
        software, provided that you provide attribution to Microsoft for the 
        software, and no portion of the software (other than extracts from samples 
        or documentation that are reasonably needed to support your papers or 
        articles) is included in any such publication or presentation. 
    b) Third Party Software. The software may include third party applications that 
        Microsoft, not the third party, licenses to you under this agreement. Any 
        included notices for third party applications are for your information only.


2. SCOPE OF LICENSE. The software is licensed, not sold. Microsoft reserves all 
    other rights. Unless applicable law gives you more rights despite this limitation, 
    you will not (and have no right to):
        a) work around any technical limitations in the software that only allow you 
            to use it in certain ways;
        b) reverse engineer, decompile or disassemble the software;
        c) remove, minimize, block, or modify any notices of Microsoft or its 
            suppliers in the software;
        d) use the software for commercial, non-profit, or revenue-generating 
            activities;
        e) use the software in any way that is against the law or to create or 
            propagate malware; or
        f) share, distribute, or lend the software, provide the software as a stand-alone
            hosted solution for others to use, or transfer the software or this agreement 
            to any third party.


3. EXPORT RESTRICTIONS. You must comply with all domestic and international export 
    laws and regulations that apply to the software, which include restrictions on 
    destinations, end users, and end use. For further information on export 
    restrictions, visit http://aka.ms/exporting.


4. SUPPORT SERVICES. Microsoft is not obligated under this agreement to provide 
    any support services for the software. Any support provided is "as is", 
    "with all faults", and without warranty of any kind.


5. UPDATES. The software may periodically check for updates, and download and 
    install them for you. You may obtain updates only from Microsoft or authorized 
    sources. Microsoft may need to update your system to provide you with updates.
    You agree to receive these automatic updates without any additional notice. 
    Updates may not include or support all existing software features, services, 
    or peripheral devices.


6. TERMINATION. Without prejudice to any other rights, Microsoft may terminate 
    this agreement if you fail to comply with any of its terms or conditions. 
    In such event, you must destroy all copies of the software and all of its 
    component parts.


7. ENTIRE AGREEMENT. This agreement, and any other terms Microsoft may provide 
    for supplements, updates, or third-party applications, is the entire agreement 
    for the software.


8. APPLICABLE LAW AND PLACE TO RESOLVE DISPUTES. If you acquired the software 
    in the United States or Canada, the laws of the state or province where you 
    live (or, if a business, where your principal place of business is located)
    govern the interpretation of this agreement, claims for its breach, and all
    other claims (including consumer protection, unfair competition, and tort 
    claims), regardless of conflict of laws principles. If you acquired the 
    software in any other country, its laws apply. If U.S. federal jurisdiction 
    exists, you and Microsoft consent to exclusive jurisdiction and venue in the 
    federal court in King County, Washington for all disputes heard in court. 
    If not, you and Microsoft consent to exclusive jurisdiction and venue in 
    the Superior Court of King County, Washington for all disputes heard in court.


9. CONSUMER RIGHTS; REGIONAL VARIATIONS. This agreement describes certain legal 
    rights. You may have other rights, including consumer rights, under the laws of 
    your state, province, or country. Separate and apart from your relationship with 
    Microsoft, you may also have rights with respect to the party from which you 
    acquired the software. This agreement does not change those other rights if the 
    laws of your state, province, or country do not permit it to do so. For example, 
    if you acquired the software in one of the below regions, or mandatory country 
    law applies, then the following provisions apply to you:
        a) Australia. You have statutory guarantees under the Australian Consumer 
            Law and nothing in this agreement is intended to affect those rights.
        b) Canada. If you acquired this software in Canada, you may stop receiving 
            updates by turning off the automatic update feature, disconnecting your 
            device from the Internet (if and when you re-connect to the Internet, 
            however, the software will resume checking for and installing updates), 
            or uninstalling the software. The product documentation, if any, may 
            also specify how to turn off updates for your specific device or 
            software.
        c) Germany and Austria.
            i. Warranty. The properly licensed software will perform substantially 
                as described in any Microsoft materials that accompany the software. 
                However, Microsoft gives no contractual guarantee in relation to the 
                licensed software.
            ii. Limitation of Liability. In case of intentional conduct, gross 
                negligence, claims based on the Product Liability Act, as well as, 
                in case of death or personal or physical injury, Microsoft is liable 
                according to the statutory law.
                Subject to the foregoing clause ii., Microsoft will only be liable for 
                slight negligence if Microsoft is in breach of such material contractual 
                obligations, the fulfillment of which facilitate the due performance of 
                this agreement, the breach of which would endanger the purpose of this 
                agreement and the compliance with which a party may constantly trust 
                in (so-called "cardinal obligations"). In other cases of slight 
                negligence, Microsoft will not be liable for slight negligence.


10. DISCLAIMER OF WARRANTY. THE SOFTWARE IS LICENSED "AS IS." YOU BEAR THE RISK OF 
    USING IT. MICROSOFT GIVES NO EXPRESS WARRANTIES, GUARANTEES, OR CONDITIONS. TO THE 
    EXTENT PERMITTED UNDER APPLICABLE LAWS, MICROSOFT EXCLUDES ALL IMPLIED WARRANTIES, 
    INCLUDING MERCHANTABILITY, FITNESS FOR A PARTICULAR PURPOSE, AND NON-INFRINGEMENT.


11. LIMITATION ON AND EXCLUSION OF DAMAGES. IF YOU HAVE ANY BASIS FOR RECOVERING 
    DAMAGES DESPITE THE PRECEDING DISCLAIMER OF WARRANTY, YOU CAN RECOVER FROM MICROSOFT 
    AND ITS SUPPLIERS ONLY DIRECT DAMAGES UP TO U.S. $5.00. YOU CANNOT RECOVER ANY 
    OTHER DAMAGES, INCLUDING CONSEQUENTIAL, LOST PROFITS, SPECIAL, INDIRECT OR INCIDENTAL DAMAGES.

    This limitation applies to (a) anything related to the software, services, content 
    (including code) on third party Internet sites, or third party applications; and 
    (b) claims for breach of contract, warranty, guarantee, or condition; strict 
    liability, negligence, or other tort; or any other claim; in each case to the 
    extent permitted by applicable law.

    It also applies even if Microsoft knew or should have known about the possibility 
    of the damages. The above limitation or exclusion may not apply to you because 
    your state, province, or country may not allow the exclusion or limitation of 
    incidental, consequential, or other damages.


Please note: As this software is distributed in Canada, some of the clauses 
in this agreement are provided below in French.

Remarque: Ce logiciel étant distribué au Canada, certaines des clauses dans ce 
contrat sont fournies ci-dessous en français.

EXONÉRATION DE GARANTIE. Le logiciel visé par une licence est offert "tel quel". 
Toute utilisation de ce logiciel est à votre seule risque et péril. Microsoft
n’accorde aucune autre garantie expresse. Vous pouvez bénéficier de droits 
additionnels en vertu du droit local sur la protection des consommateurs, que 
ce contrat ne peut modifier. La ou elles sont permises par le droit locale, 
les garanties implicites de qualité marchande, d’adéquation à un usage particulier 
et d’absence de contrefaçon sont exclues.

LIMITATION DES DOMMAGES-INTÉRÊTS ET EXCLUSION DE RESPONSABILITÉ POUR LES 
DOMMAGES. Vous pouvez obtenir de Microsoft et de ses fournisseurs une 
indemnisation en cas de dommages directs uniquement à hauteur de 5,00 $ US. 
Vous ne pouvez prétendre à aucune indemnisation pour les autres dommages, 
y compris les dommages spéciaux, indirects ou accessoires et pertes de bénéfices.

Cette limitation concerne:
* tout ce qui est relié au logiciel, aux services ou au contenu (y compris 
    code) figurant sur des sites Internet tiers ou dans des programmes 
    tiers; et
* les réclamations au titre de violation de contrat ou de garantie, ou au 
    titre de responsabilité stricte, de négligence ou d’une autre faute dans 
    la limite autorisée par la loi en vigueur.

Elle s’applique également, même si Microsoft connaissait ou devrait connaître 
l’éventualité d’un tel dommage. Si votre pays n’autorise pas l’exclusion ou la 
limitation de responsabilité pour les dommages indirects, accessoires ou de 
quelque nature que ce soit, il se peut que la limitation ou l’exclusion 
ci-dessus ne s’appliquera pas à votre égard.

EFFET JURIDIQUE. Le présent contrat décrit certains droits juridiques. 
Vous pourriez avoir d’autres droits prévus par les lois de votre pays. Le 
présent contrat ne modifie pas les droits que vous confèrent les lois de votre 
pays si celles-ci ne le permettent pas.



==> anc/bacronym/__init__.py <==
# Copyright (c) Microsoft Corporation. All rights reserved. Licensed under the 
# Microsoft Software License Terms for Microsoft Quantum Development Kit Libraries 
# and Samples. See LICENSE in the project root for license information.

from bacronym.abstract_problems import *
from bacronym.data_classes import *
from bacronym.distributions import *
from bacronym.groups import *
from bacronym.plot_utils import *
from bacronym.tex_utils import *


==> anc/bacronym/abstract_problems.py <==
# Copyright (c) Microsoft Corporation. All rights reserved. Licensed under the 
# Microsoft Software License Terms for Microsoft Quantum Development Kit Libraries 
# and Samples. See LICENSE in the project root for license information.

from abc import ABCMeta, abstractmethod, abstractproperty
from typing import List, Tuple, Dict, NamedTuple, Optional, Any, Callable

import numpy as np
from scipy.linalg import sqrtm
import qinfer as qi
import qutip as qt

from bacronym.models import SimplifiedRBModel
from bacronym.groups import *
from bacronym.distributions import ConvolvedDistribution
from bacronym.data_classes import OptimizationHistoryPoint, OptimizationResults

def est_credible_fidelity(updater : qi.SMCUpdater, dim_hilbert_space : int = 2) -> Tuple[float, float]:
    cred_region = updater.est_credible_region()
    return (
        qi.rb.F(cred_region[:, 0].min(), d=dim_hilbert_space),
        qi.rb.F(cred_region[:, 0].max(), d=dim_hilbert_space)
    )

class Problem(object, metaclass=ABCMeta):

    @abstractproperty
    def n_controlparams(self): pass
    @abstractproperty
    def dim_hilbert_space(self): pass

    @abstractmethod
    def sample_seq_pr(self, params, length):
        pass

    def sample_datum(self, params, length):
        return 1 if np.random.random() < self.sample_seq_pr(params, length) else 0

class TraditionalRBProblem(Problem):
    @abstractproperty
    def twirling_group(self) -> Group: pass

    @abstractproperty
    def target_gate_name(self) -> str: pass

    @abstractproperty
    def reference_generators(self) -> Dict[str, qt.Qobj]: pass

    @property
    def initial_state(self) -> qt.Qobj:
        return self._initial_state

    @property
    def final_measurement(self) -> qt.Qobj:
        return self._final_measurement

    def __init__(self):
        self._initial_state = qt.operator_to_vector(
            qt.ket2dm(qt.basis(self.dim_hilbert_space, 0))
        )
        self._final_measurement = qt.operator_to_vector(
            qt.ket2dm(qt.basis(self.dim_hilbert_space, 0))
        ).dag()
        self.maximally_mixed = qt.operator_to_vector(
            qt.qeye(self.dim_hilbert_space).unit()
        )

    @abstractmethod
    def target_gate(self, params):
        pass

    def noisy_generators(self, params):
        noisy_generators = self.reference_generators.copy()
        noisy_generators[self.target_gate_name] = (
            self.target_gate(params) * self.twirling_group.matrix_repr((self.target_gate_name, ))
        )
        return noisy_generators

    def objective(self, params):
        return qt.average_gate_fidelity(self.target_gate(params) * self.lambda_ref(params))

    def lambda_ref(self, params):
        noisy_generators = self.noisy_generators(params)
        return sum(
            self.twirling_group.noisy_representation(element, noisy_generators) *
            self.twirling_group.matrix_repr(element).dag()
            for element in self.twirling_group
        ) / len(self.twirling_group)

    def seq_pr(self, params, seq):
        noisy_generators = self.noisy_generators(params)
        return (self.final_measurement * self.twirling_group.noisy_representation(
            seq,
            noisy_generators=noisy_generators
        ) * self.initial_state).tr()

    def sample_seq_pr(self, params, length):
        seq = self.twirling_group.sample_identity_seq(length)
        pr = self.seq_pr(params, seq)
        return pr

    def true_rb_parameters(self, params):
        objective = self.objective(params)
        p = qi.rb.p(F=objective, d=self.dim_hilbert_space)
        A = np.real(
            (
                self.final_measurement * self.lambda_ref(params) *
                (self.initial_state)
            )[0, 0])
        B = np.real(
            (
                self.final_measurement * self.lambda_ref(params) *
                (self.maximally_mixed)
            )[0, 0]
        )


        return p, A, B

    def rb_mean(self, params, seq_lengths):
        p, A, B = self.true_rb_parameters(params)
        return (A - B) * p ** seq_lengths + B

def pgh_like(updater):
    def heuristic():
        return int(1 / (1 - updater.sample()[0, 0]))
    return heuristic

def mean_seq(updater):
    def heuristic():
        return int(1 / (1 - updater.est_mean()[0]))
    return heuristic

def geommean_seq(updater):
    def heuristic():
        return int(updater.est_meanfn(
            lambda mps: 1 / (1 - mps[:, 0])
        ))
    return heuristic

class RandomizedBenchmarkingOracle(object):
    model = qi.BinomialModel(SimplifiedRBModel())

    def __init__(self, problem : Problem):
        self._problem = problem

    def estimate_fidelity(
        self,
        control_params,
        prior,
        n_shots_per_len : int = 10,
        required_accuracy : float = 0.02,
        heuristic_class : Callable[[qi.SMCUpdater], Callable[[], int]] = None,
        min_sequences : int = 100,
        max_sequences : int = 40000,
        min_sequence_length : int = 10,

        n_warmup_lengths : int = 3,
        warmup_sequence_length_start : int = 10,
        warmup_sequence_length_step : int = 5,

        n_particles : int = 8000,
        updater_options : Dict[str, Any] = {},

        verbose : bool = False,
        cheat : bool = False
    ) -> Tuple[float, Dict]:

        updater = qi.SMCUpdater(self.model, n_particles, prior, **updater_options)
        seq_lengths = []
        n_observed_survivals = []

        heuristic = (heuristic_class if heuristic_class is not None else pgh_like)(updater)
        

        if cheat:
            est_params = self._problem.true_rb_parameters(control_params)
            return qi.rb.F(est_params[0], d=self._problem.dim_hilbert_space), {
                'updater': updater,
                'sequence_lengths': np.array(seq_lengths),
                'n_observed_survivals': np.array(n_observed_survivals),
                'est_rb_params': est_params,
                'n_shots_per_len': n_shots_per_len
            }

        while True:
            if len(updater.data_record) < n_warmup_lengths:
                seq_length = (
                    warmup_sequence_length_start +
                    warmup_sequence_length_step * len(updater.data_record)
                )
            else:
                seq_length = max(heuristic(), min_sequence_length)

            expparams = np.array([(seq_length, n_shots_per_len)], dtype=self.model.expparams_dtype)
            datum = sum(self._problem.sample_datum(control_params, seq_length) for _ in range(n_shots_per_len))

            seq_lengths.append(seq_length)
            n_observed_survivals.append(datum)
            updater.update(datum, expparams)

            n_seqs = n_shots_per_len * len(updater.data_record)
            if n_seqs >= min_sequences and sqrtm(updater.est_covariance_mtx())[0, 0] <= required_accuracy:
                if verbose: print("\t\tAccuracy goal met.")
                break
            if n_seqs >= max_sequences:
                if verbose: print("\t\tMax sequences reached.")
                break

        results = {
            'updater': updater,
            'sequence_lengths': np.array(seq_lengths),
            'n_observed_survivals': np.array(n_observed_survivals),
            'est_rb_params': updater.est_mean(),
            'n_shots_per_len': n_shots_per_len
        }
        return qi.rb.F(results['est_rb_params'][0], d=self._problem.dim_hilbert_space), results

class AcronymOptimization(object):
    def __init__(self, problem : Problem, initial_prior : qi.Distribution, continuity : float = 1):
        self._oracle = RandomizedBenchmarkingOracle(problem)
        self._initial_prior = qi.PostselectedDistribution(initial_prior, self.model)
        self._current_posterior = None
        self._continuity = continuity

    @property
    def model(self):
        return self._oracle.model

    def iterate(self,
                control_params : List[float],
                n_shots_per_len : int,
                required_accuracy : float,
                est_fidelity_options : Dict[str, Any] = {}
                ):
        # Construct a prior by either taking the initial prior,
        # or by diffusing the current posterior.
        if self._current_posterior:
            previous_params, posterior = self._current_posterior
            d_theta = np.linalg.norm(np.array(control_params) - previous_params, 2)
            diffusion_magnitude = d_theta * np.ones((3,)) * self._continuity
            if np.linalg.norm(diffusion_magnitude) <= 1e-8:
                print(f'Control parameters still at {previous_params}, reusing existing updater.')
                prior = posterior
            else:
                print(f'\tDiffusing by {diffusion_magnitude} to get from {previous_params} to {control_params}.')
                diffused_posterior = ConvolvedDistribution(
                    qi.ProductDistribution(*[
                        qi.NormalDistribution(0, diffusion_parameter ** 2)
                        for diffusion_parameter in diffusion_magnitude
                    ]),
                    posterior
                )
                prior = qi.PostselectedDistribution(diffused_posterior, self.model)
        else:
            prior = self._initial_prior

        est_fidelity, results = self._oracle.estimate_fidelity(
            control_params, prior,
            n_shots_per_len=n_shots_per_len,
            required_accuracy=required_accuracy,
            **est_fidelity_options
        )
        self._current_posterior = control_params, results['updater']
        return est_fidelity, results

    def optimize(self,
            initial_control_params : List[float],
            n_shots_per_len : int,

            # Oracle options.
            required_accuracy    : float = 0.02,
            est_fidelity_options : Dict[str, Any] = {},

            # SPSA1 options.
            step_scale : float = 0.1,
            step_exp   : float = 0.101,
            gain_scale : float = 10.0,
            gain_exp   : float = 0.602,
            max_update : float = 0.1,

            # Stopping criteria.
            max_iterations    : int   = 100,
            target_fidelity   : float = 0.995,
            stopping_accuracy : float = 0.001,
            min_update        : float = 1e-3,
            stop_after_min    : int   = 4,

            # Diagnostics options.
            verbose : bool = False
        ):

        n_min_updates = 0
        n_sequences_used = 0

        history : List[OptimizationHistoryPoint] = []

        def obj(params, accuracy=required_accuracy):
            nonlocal n_sequences_used
            est_fid, results = self.iterate(params,
                required_accuracy=accuracy,
                n_shots_per_len=n_shots_per_len,
                est_fidelity_options=est_fidelity_options
            )

            if verbose:
                print(
                    f"\tF̂({params}) = {est_fid} ± {np.sqrt(results['updater'].est_covariance_mtx()[0, 0])}\n"
                    f"\t(p̂, Â, B̂) = {results['updater'].est_mean()}\n"
                    f"\t𝔼[m] = {np.mean(results['sequence_lengths'])}, 𝕍[m] = {np.var(results['sequence_lengths'])}"
                )
                if hasattr(self._oracle._problem, 'true_rb_parameters'):
                    true_p, true_A, true_B = self._oracle._problem.true_rb_parameters(params)
                    true_fidelity = qi.rb.F(true_p, self._oracle._problem.dim_hilbert_space)
                    print(f"\tTrue fidelity at {params}: {true_fidelity}")
                else:
                    true_fidelity = None

            n_sequences_used += n_shots_per_len * len(results['updater'].data_record)
            history.append(OptimizationHistoryPoint(
                control_params=params,
                est_fidelity=est_fid,
                cred_fidelity=est_credible_fidelity(results['updater'], self._oracle._problem.dim_hilbert_space),
                n_sequences_used=n_sequences_used,
                true_fidelity=true_fidelity,
                sequence_lengths=results['sequence_lengths']
            ))

            return est_fid, results

        # Seed the algorithm by getting an initial estimate
        # of the fidelity.
        # TODO: use more seq_lengths and shots here.
        control_params = np.array(initial_control_params)
        n_iters_performed = 0
        fidelity, results = obj(control_params)

        reason = "Reached maximum number of iterations."

        # Proceed using SPSA1.
        try:
            while n_iters_performed < max_iterations:
                step = step_scale * (1 + n_iters_performed) ** -step_exp
                gain = gain_scale * (1 + n_iters_performed) ** -gain_exp
                # Pick a random perturbation Δ.
                Δ = np.random.choice([-1, 1], size=(len(initial_control_params)))
                # Estimate the gradient.
                if verbose:
                    print(f"\tTesting at {control_params + step * Δ}.")
                f_step, results = obj(control_params + step * Δ)
                sig=np.sqrt(results["updater"].est_covariance_mtx()[0,0])
                gradient = Δ * (f_step - fidelity) / step 
                if verbose:
                    print(f"\tEstimated gradient: {gradient}.")

                δ = gain * gradient
                if np.any(np.abs(δ) >= max_update):
                    print(f"\tMaximum update exceeded, rescaling to {max_update}.")
                    δ = δ * max_update / (np.max(np.abs(δ)))

                if np.linalg.norm(δ, 2) <= min_update:
                    n_min_updates += 1
                    if n_min_updates >= stop_after_min:
                        reason = f"Stopped after {stop_after_min} small updates (|Δ|₂ ≤ {min_update})."
                        break
                else:
                    n_min_updates = 0

                if abs(f_step - fidelity)>sig:
                    control_params = (control_params + δ)
                elif(abs(f_step < fidelity)):
                    control_params = control_params - step * Δ
                else:
                    control_params = control_params + step * Δ
            
                fidelity, results = obj(control_params)
                if verbose:
                    print(f"Completed iteration {n_iters_performed}, setting controls to {control_params}.")

                n_iters_performed += 1

                if fidelity > target_fidelity:
                    # Confirming that we're past fidelity.
                    if verbose:
                        print("Confirming stopping condition:")
                    fidelity, results = obj(control_params, stopping_accuracy)
                    if fidelity > target_fidelity:
                        reason = "Target fidelity achieved."
                        break

        except KeyboardInterrupt:
            reason = "Interrupted by user."

        return OptimizationResults(
            control_params=control_params,
            est_fidelity=fidelity,
            stopping_reason=reason,
            n_sequences_used=n_sequences_used,
            history=history
        )



==> anc/bacronym/data_classes.py <==
# Copyright (c) Microsoft Corporation. All rights reserved. Licensed under the 
# Microsoft Software License Terms for Microsoft Quantum Development Kit Libraries 
# and Samples. See LICENSE in the project root for license information.

from typing import List, Tuple, Dict, NamedTuple, Optional, Union
import numpy as np
import humanize as h

class OptimizationHistoryPoint(NamedTuple):
    control_params   : List[float]
    est_fidelity     : float
    cred_fidelity    : Tuple[float, float]
    n_sequences_used : int
    # FIXME: no way to constrain the ndarray dtype to int.
    sequence_lengths : Union[List[int], np.ndarray]
    true_fidelity    : Optional[float]

class OptimizationResults(NamedTuple):
    control_params   : List[float]
    est_fidelity     : float
    stopping_reason  : str
    n_sequences_used : int
    history          : List[OptimizationHistoryPoint]

    def _repr_html_(self):
        return f"""
        <h6>Optimization Results</h6>
        <table>
            <tr>
                <td>Found control parameters:</td>
                <td>{self.control_params}</td>
            </tr>
            <tr>
                <td>Estimated fidelity:</td>
                <td>{self.est_fidelity}</td>
            </tr>
            <tr>
                <td>Reason for stopping:</td>
                <td>{self.stopping_reason}</td>
            </tr>
            <tr>
                <td>Data used:</td>
                <td>{h.naturalsize(self.n_sequences_used)}
            </tr>
        </table>
        """

==> anc/bacronym/distributions.py <==
# Copyright (c) Microsoft Corporation. All rights reserved. Licensed under the 
# Microsoft Software License Terms for Microsoft Quantum Development Kit Libraries 
# and Samples. See LICENSE in the project root for license information.

import qinfer as qi

class ConvolvedDistribution(qi.Distribution):
    left_dist = None
    right_dist = None

    @property
    def n_rvs(self):
        return self.left_dist.n_rvs

    def __init__(self, left_dist, right_dist):
        # TODO: validate n_rvs.
        self.left_dist = left_dist
        self.right_dist = right_dist

    def sample(self, n=1):
        left = self.left_dist.sample(n)
        right = self.right_dist.sample(n)
        return left + right


==> anc/bacronym/groups.py <==
# Copyright (c) Microsoft Corporation. All rights reserved. Licensed under the 
# Microsoft Software License Terms for Microsoft Quantum Development Kit Libraries 
# and Samples. See LICENSE in the project root for license information.

import numpy as np
from fractions import Fraction
from operator import matmul, getitem
from itertools import product
from functools import reduce, partial

from pygtrie import Trie

from typing import Dict, List, Callable, Generic, TypeVar, Tuple

def readonly(data):
    if hasattr(data, 'flags'):
        ro_data = data.copy()
        ro_data.flags.writeable = False
        return ro_data
    elif hasattr(data, 'data'):
        data.data = readonly(data.data)
        return data
    else:
        raise AttributeError("Expected either flags or data attribute to be present.")

def eq_ignore_phase(A, B):
    # Find the nonzero elements of each and compare.
    # If the two arrays have different locations at which they are
    # each nonzero, then they aren't equal.
    idxs_A_nz = np.abs(A) >= 1e-10
    idxs_B_nz = np.abs(B) >= 1e-10

    if not np.all(idxs_A_nz == idxs_B_nz):
        return False

    # If there are no nonzero elements, then we
    # are done, just return.
    if idxs_A_nz.size == 0:
        return True

    A_nz = A[idxs_A_nz]
    B_nz = B[idxs_B_nz]

    # We now need for the ratio nonzero elements
    # to all the same modulo-1 complex number.
    comp = A_nz / B_nz
    if not np.all(np.abs(np.abs(comp) - 1) <= 1e-10):
        return False

    # Compare everything to the first element.
    if not np.all(np.abs(comp[0] - comp[1:]) <= 1e-10):
        return False

    return True

TRepr = TypeVar('TRepr')
TGenerator = TypeVar('TGenerator')
Word = Tuple[TGenerator, ...]

class Group(Generic[TGenerator, TRepr]):
    _op : Callable[[TRepr, TRepr], TRepr]
    _eq : Callable[[TRepr, TRepr], bool]

    # Actually a trie, but we don't have that class as a type object,
    # so we lie to the typing library and specify that it's a dict.
    _simplifications : Dict[Word, Word]
    _elements : Tuple[Word, ...]

    def __init__(
            self,
            generator_representations : Dict[TGenerator, TRepr],
            identity : TRepr,
            equivalence : Callable[[TRepr, TRepr], bool],
            group_operation : Callable[[TRepr, TRepr], TRepr]
        ):
        self._op = group_operation
        self._eq = equivalence

        self._generators = tuple(generator_representations.keys())

        # We choose the "simplest" elements to represent the group by.
        # This starts out as just being the identity along with each
        # a word for each generator, but we will expand our representatives
        # by finding the closure of the initial set under the group operation.
        self._representatives = Trie({
            (generator, ): representation
            for generator, representation in generator_representations.items()
        })
        self._representatives[()] = identity

        # We also store a trie of what simplifications we've discovered so far.
        self._simplifications = Trie({})

        # Find the closure of the representatives we've found so far
        # under right multiplication.
        while self._expand_right_mul():
            pass

        # Now that we've found the full set of representatives,
        # freeze in the elements that exist in this group so that we
        # can use them in multiplication tables and sampling.
        self._elements = tuple(
            sorted(self._representatives.keys(), key=len, reverse=False)
        )

        # Finally, calculate the multiplication table we need to quickly
        # find inverses.
        self._calculate_mul_table()

    ## SPECIAL METHODS ##

    def __contains__(self, word : Word) -> bool:
        return bool(word in self._simplifications or word in self._representatives)

    def __iter__(self):
        return iter(self._elements)
    def __len__(self):
        return len(self._elements)

    ## PROPERTIES ##

    @property
    def identity(self):
        return self._representatives[()]

    @property
    def generators(self):
        return self._generators

    ## GROUP CLOSURE ##

    def _expand_right_mul(self) -> bool:
        # Make a copy of the known representatives so that we don't modify the loop variable
        # in place.
        known_representatives = list(self._representatives.keys())

        # Record whether we found any new representatives.
        found_new_representatives = False
        # Try to add each generator to the right of each
        # known representative.
        for existing_representative, generator in product(known_representatives, self._generators):
            candidate = existing_representative + (generator, )
            # If the candidate has already been discovered, then we pass along.
            if candidate in self:
                continue
            # This candidate is new, in that we do not know its matrix representation.
            # Thus, it may either be equal to an existing element, or it may be a genuinely new
            # element.
            # We will add the element to either our set of known simplifications or
            # known representatives, respectively.
            found_new_representatives = self._register_new_element(candidate) or found_new_representatives

        # If we found no new representatives, then we have completed the closure by right
        # multiplication.
        return found_new_representatives

    def _register_simplification(self, new_word : Word, known_element : Word):
        self._simplifications[new_word] = known_element

    def _register_new_element(self, new_word : Word) -> bool:
        """
        Returns True if and only if registering the new element expands the group.
        """
        # We need to decide if new_word is equal to any existing elements.
        # To do so, we do a brute force search over the representations of
        # each representative.
        new_repr = self.matrix_repr(new_word)
        for known_element, known_repr in self._representatives.items():
            if self._eq(known_repr, new_repr):
                # We found an existing element that's equal to the
                # new element, so we add the new element to simplifications
                # and inform the caller that this element already existed.
                self._register_simplification(new_word, known_element)
                return False

        # If we made it here, this is a genuinely new element, so add it
        # to our representatives.
        self._representatives[new_word] = new_repr
        return True

    ## SIMPLIFICATION ##

    def simplify(self, word):
        if word in self._representatives:
            return word
        if word in self._simplifications:
            return self._simplifications[word]

        # If we made it here, we don't a priori know the correct simplification
        # for this word, so we search prefix by prefix.
        # Save the base case so that we can register the new simplification at the end.
        orig_word = word
        while True:
            prefix, simplification = self._simplifications.longest_prefix(word)
            word = simplification + self.simplify(word[len(prefix):])
            if word in self._representatives:
                # We've simplified as much as we can.
                break

        self._register_simplification(orig_word, word)
        return word


    ## GROUP SAMPLING ##

    def density(self, target_generator):
        return Fraction(sum([
            sum(generator == target_generator for generator in word)
            for word in self
        ]), len(self))

    def sample_element(self):
        return np.random.choice(self._elements)

    def sample_seq(self, length):
        return sum(np.random.choice(self._elements, size=(length, )), ())

    def sample_identity_seq(self, length):
        seq = self.sample_seq(length - 1)
        return seq + self.inverse(seq)

    ## MATRIX REPRESENTATIONS ##

    def matrix_repr(self, word : Word) -> TRepr:
        """
        Given an element expressed as a word of generators,
        returns the matrix representation for that element.
        """
        # Handle two special cases separately.
        if word in self._representatives:
            return self._representatives[word]
        elif word in self._simplifications:
            return self.matrix_repr(self._simplifications[word])

        # If we got here, we don't already know the representation
        # as either an existing simplification or as a representative.
        acc = self.identity
        while word:
            # Find the longest prefix that we know the representation for.
            prefix, prefix_repr = self._representatives.longest_prefix(word)
            # We should never have this happen, since in the worst case
            # an individual generator will be a prefix, and we reduce to
            # multiplying each element out one by one.
            assert prefix is not None
            acc = self._op(acc, prefix_repr)
            word = word[len(prefix):]

        # TODO: register a new simplification.

        return acc

    def noisy_representation(self, element, noisy_generators):
        return reduce(self._op, map(partial(getitem, noisy_generators), element), self.identity)


    ## MULTIPLICATION TABLE ##

    def _calculate_mul_table(self):
        self._mul_table = np.empty((len(self), ) * 2, dtype='uint')
        for (idx_left, left), (idx_right, right) in product(enumerate(self._elements), repeat=2):
            self._mul_table[idx_left, idx_right] = self._elements.index(self.simplify(left + right))

        self._inverse_table = np.empty((len(self), ), dtype='uint')
        idents = self._mul_table == 0
        for idx in range(len(self)):
            inverses = np.nonzero(idents[idx, :])[0]
            if len(inverses) > 1:
                raise ValueError(
                    "Group is not well defined: "
                    f"{self._elements[idx]} · {self._elements[inverses[0]]} == "
                    f"{self._elements[idx]} · {self._elements[inverses[1]]}, but "
                    f"{self._elements[inverses[0]]} ≠ {self._elements[inverses[1]]}."
                )
            self._inverse_table[idx] = inverses[0]

    def inverse(self, element):
        return self._elements[self._inverse_table[self._elements.index(self.simplify(element))]]



==> anc/bacronym/models.py <==
# Copyright (c) Microsoft Corporation. All rights reserved. Licensed under the 
# Microsoft Software License Terms for Microsoft Quantum Development Kit Libraries 
# and Samples. See LICENSE in the project root for license information.

import numpy as np
import qinfer as qi

class SimplifiedRBModel(qi.FiniteOutcomeModel):
    r"""
    Implements the randomized benchmarking protocol, such that the depolarizing strength :math:`p`
    of the twirled channel is a parameter to be estimated, given a sequence
    length :math:`m` as an experimental control. In addition,
    "fitting"-parameters :math:`A` and :math:`B` are represented as model
    parameters to be estimated.

    :expparam int m: Length of the randomized benchmarking sequence
        that was measured.
    """
    @property
    def n_modelparams(self):
        return 3

    @property
    def modelparam_names(self):
        return ['p', 'A', 'B']

    @property
    def is_n_outcomes_constant(self):
        return True
    @property
    def expparams_dtype(self):
        return [('m', 'uint')]

    def n_outcomes(self, expparams):
        return 2

    def are_models_valid(self, modelparams):
        return np.all([
            modelparams >= 0,
            modelparams <= 1
        ], axis=(0, -1))

    def likelihood(self, outcomes, modelparams, expparams):
        super(SimplifiedRBModel, self).likelihood(outcomes, modelparams, expparams)

        p, A, B = modelparams.T[:, :, np.newaxis]
        m = expparams['m'][np.newaxis, :]

        pr1 = np.zeros((modelparams.shape[0], expparams.shape[0]))
        pr1[:, :] = (A - B) * p ** m + B
        return qi.FiniteOutcomeModel.pr0_to_likelihood_array(outcomes, 1 - pr1)


==> anc/bacronym/plot_utils.py <==
# Copyright (c) Microsoft Corporation. All rights reserved. Licensed under the 
# Microsoft Software License Terms for Microsoft Quantum Development Kit Libraries 
# and Samples. See LICENSE in the project root for license information.

import numpy as np

import matplotlib.pyplot as plt
from matplotlib import scale as mscale
from matplotlib import transforms as mtransforms
from matplotlib.ticker import Formatter, FixedLocator
from typing import Optional

import seaborn as sb

## CLASSES ###################################################################

class InfidelityScale(mscale.ScaleBase):
    # Based on the example at https://matplotlib.org/gallery/api/custom_scale_example.html,
    # as per the terms of the BSD license for the Matplotlib project.
    name = 'infidelity'

    def __init__(self, axis, **kwargs):
        mscale.ScaleBase.__init__(self)
        self.n_digits = kwargs.pop("n_digits", 0)

    def get_transform(self):
        return self.InfidelityTransform()

    def set_default_locators_and_formatters(self, axis):
        class InfidelityFormatter(Formatter):
            def __call__(self, x, pos=None):
                log_infid = np.log10(1 - x)
                return r"$1 - 10^{{{0:0.0f}}}$".format(log_infid)

        axis.set_major_locator(FixedLocator(
            1 - 10.0 ** (-np.arange(0, 101))
        ))
        axis.set_major_formatter(InfidelityFormatter())
        axis.set_minor_formatter(InfidelityFormatter())
    class InfidelityTransform(mtransforms.Transform):
        input_dims = 1
        output_dims = 1
        is_separable = True
        has_inverse = True

        def transform_non_affine(self, a):
            return -np.log10(1 - a)

        def inverted(self):
            """
            Override this method so matplotlib knows how to get the
            inverse transform for this transform.
            """
            return InfidelityScale.InvertedInfidelityTransform()

    class InvertedInfidelityTransform(mtransforms.Transform):
        input_dims = 1
        output_dims = 1
        is_separable = True
        has_inverse = True

        def transform_non_affine(self, a):
            return 1 - 10 ** (-a)

        def inverted(self):
            return InfidelityScale.InfidelityTransform()

mscale.register_scale(InfidelityScale)

## FUNCTIONS #################################################################

def plot_rb_results(results, n_trajectories=1000):
    seq_lengths = results['sequence_lengths']
    posterior = results['updater']

    plt.plot(
        results['sequence_lengths'],
        results['n_observed_survivals'] / results['n_shots_per_len'],
        'x', label='Data'
    )

    unique_lengths = np.unique(seq_lengths)
    unique_lengths.sort()
    p, A, B = (posterior.sample(n_trajectories).T)[:, :, None]
    trajectories = (A - B) * p ** unique_lengths + B

    sb.tsplot(time=unique_lengths, data=trajectories)
    est_p, est_A, est_B = posterior.est_mean()
    plt.plot(unique_lengths, (est_A - est_B) * est_p ** unique_lengths + est_B, 'k--', label='Estimated')

    plt.legend(edgecolor='none', facecolor='none', ncol=3, bbox_to_anchor=(1, 1.1))
    plt.ylim(ymin=0)

def plot_optimization_results(results, axes : Optional[plt.Axes] = None):
    if axes is None:
        plt.figure(figsize=(8, 6))
        axes = plt.gca()

    xs = 1 + np.arange(len(results.history))

    credible_line = axes.fill_between(
        xs,
        *np.array(
            [list(history_point.cred_fidelity) for history_point in results.history]
        ).T,
        alpha=0.3
    )
    est_line, = axes.plot(
        xs,
        [history_point.est_fidelity for history_point in results.history]
    )
    true_line, = axes.plot(
        xs,
        [history_point.true_fidelity for history_point in results.history]
    )
    axes.set_yscale('infidelity')
    axes.set_ylabel('Estimated Infidelity')


    twin_axes = axes.twinx()
    seq_line, = twin_axes.plot(
        xs,
        [history_point.n_sequences_used for history_point in results.history],
        'k-'
    )
    twin_axes.set_ylabel('# of Sequences Used')

    axes.set_xlabel('# of SPSA₁ Iterations')
    axes.legend(
        [credible_line, est_line, true_line, seq_line],
        ['Credible $F$', 'Est. $F$', 'True $F$', '# Seqs'],
        ncol=4, bbox_to_anchor=(1, 1.075), facecolor='none', edgecolor='none',
        columnspacing=1.5
    )


==> anc/bacronym/tex_utils.py <==
# Copyright (c) Microsoft Corporation. All rights reserved. Licensed under the 
# Microsoft Software License Terms for Microsoft Quantum Development Kit Libraries 
# and Samples. See LICENSE in the project root for license information.

import os
from typing import Tuple, TextIO
import datetime

class TeXGenerator(object):
    r"""
    Logs numerical results in the form of TeX commands that can be
    \input into a TeX document for use within prose.
    """

    tex_file : TextIO
    written_items = set()

    def __init__(self, filename : str):
        self.tex_file = open(filename, 'w', encoding='ascii')
        self.tex_file.write(f"% Last generated at {datetime.datetime.now()}.\n\n")

    def write_item(self, name, value, fmt=""):
        if name in self.written_items:
            raise ValueError(f"Already wrote a command with name {name}.")
        self.written_items.add(name)

        self.tex_file.write(
            "\\newcommand{{{{\\{{name}}}}}}{{{{\\{{value{fmt}}}}}}}\n"
                .format(fmt=f":{fmt}" if fmt else "")
                .format(name=name, value=value)
        )
        self.tex_file.flush()
        print(f"\\{name} ≔ {{:{fmt}}}".format(value))


==> anc/environment.yml <==
name: bayesian-acronym
channels:
  - conda-forge
dependencies:
  - click
  - qutip
  - future
  - matplotlib
  - notebook
  - seaborn
  - pip:
    - qinfer
    - toolz
    - pygtrie
    - humanize
    - frozendict


==> anc/fidelity-calculations.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 11.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     22746,        773]
NotebookOptionsPosition[     20308,        682]
NotebookOutlinePosition[     20682,        698]
CellTagsIndexPosition[     20639,        695]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[BoxData[
 RowBox[{
  FractionBox[
   RowBox[{
    SuperscriptBox[
     RowBox[{"Tr", "[", 
      RowBox[{"MatrixExp", "[", 
       RowBox[{
        RowBox[{"-", "\[ImaginaryI]"}], " ", "\[Delta]\[Theta]", " ", 
        RowBox[{"PauliMatrix", "[", "3", "]"}]}], "]"}], "]"}], "2"], "+", 
    "2"}], 
   RowBox[{"4", "+", "2"}]], "//", "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.733163839249745*^9, 3.733163879737353*^9}, {
  3.73316391203749*^9, 3.733163921760124*^9}}],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "3"], " ", 
  RowBox[{"(", 
   RowBox[{"2", "+", 
    RowBox[{"Cos", "[", 
     RowBox[{"2", " ", "\[Delta]\[Theta]"}], "]"}]}], ")"}]}]], "Output",
 CellChangeTimes->{{3.7331638640615826`*^9, 3.7331638799878254`*^9}, 
   3.733163922251334*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"%", "/.", 
  RowBox[{"{", 
   RowBox[{"\[Delta]\[Theta]", "\[Rule]", "0"}], "}"}]}]], "Input",
 CellChangeTimes->{{3.733163926235119*^9, 3.733163931034464*^9}}],

Cell[BoxData["1"], "Output",
 CellChangeTimes->{3.733163931348466*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"dU", "[", "\[Delta]\[Theta]_", "]"}], "=", 
   RowBox[{"MatrixExp", "[", 
    RowBox[{
     RowBox[{"-", "\[ImaginaryI]"}], " ", "\[Delta]\[Theta]", " ", 
     RowBox[{"PauliMatrix", "[", "3", "]"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.733165206445363*^9, 3.7331652139487576`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"dU", "[", "\[Delta]\[Theta]", "]"}], ".", 
   RowBox[{"PauliMatrix", "[", "1", "]"}], ".", 
   RowBox[{"dU", "[", 
    RowBox[{"-", "\[Delta]\[Theta]"}], "]"}]}], "//", 
  "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.7331652154434643`*^9, 3.73316524151095*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0", ",", 
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{
       RowBox[{"-", "2"}], " ", "\[ImaginaryI]", " ", "\[Delta]\[Theta]"}]]}],
     "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[Delta]\[Theta]"}]], ",", 
     "0"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.7331652325583515`*^9, 3.7331652422760506`*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"dU", "[", "\[Delta]\[Theta]", "]"}], ".", 
  RowBox[{"PauliMatrix", "[", "2", "]"}], ".", 
  RowBox[{"dU", "[", 
   RowBox[{"-", "\[Delta]\[Theta]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.733165277190378*^9, 3.733165277259879*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0", ",", 
     RowBox[{
      RowBox[{"-", "\[ImaginaryI]"}], " ", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{
        RowBox[{"-", "2"}], " ", "\[ImaginaryI]", " ", 
        "\[Delta]\[Theta]"}]]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"\[ImaginaryI]", " ", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[Delta]\[Theta]"}]]}], ",", 
     "0"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.733165277671604*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Tr", "[", 
   RowBox[{
    RowBox[{"PauliMatrix", "[", "2", "]"}], ".", 
    RowBox[{"dU", "[", "\[Delta]\[Theta]", "]"}], ".", 
    RowBox[{"PauliMatrix", "[", "2", "]"}], ".", 
    RowBox[{"dU", "[", 
     RowBox[{"-", "\[Delta]\[Theta]"}], "]"}]}], "]"}], "//", 
  "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.7331653872784405`*^9, 3.733165413847843*^9}, {
  3.733165544514571*^9, 3.7331655577907667`*^9}}],

Cell[BoxData[
 RowBox[{"2", " ", 
  RowBox[{"Cos", "[", 
   RowBox[{"2", " ", "\[Delta]\[Theta]"}], "]"}]}]], "Output",
 CellChangeTimes->{{3.7331653921125226`*^9, 3.7331654143147554`*^9}, {
  3.7331655450019274`*^9, 3.7331655581806235`*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Cos", "[", 
    RowBox[{"2", " ", "\[Delta]\[Theta]"}], "]"}], "-", 
   RowBox[{"Sin", "[", 
    RowBox[{"2", "\[Delta]\[Theta]"}], "]"}]}], "//", 
  "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.733165525100012*^9, 3.733165561332518*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Cos", "[", 
   RowBox[{"2", " ", "\[Delta]\[Theta]"}], "]"}], "-", 
  RowBox[{"Sin", "[", 
   RowBox[{"2", " ", "\[Delta]\[Theta]"}], "]"}]}]], "Output",
 CellChangeTimes->{{3.733165530588194*^9, 3.7331655616924853`*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"A", "[", "\[Delta]\[Theta]_", "]"}], "=", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"Cos", "[", 
       RowBox[{"2", "\[Delta]\[Theta]"}], "]"}], "+", 
      RowBox[{"Sin", "[", 
       RowBox[{"2", "\[Delta]\[Theta]"}], "]"}]}], ")"}], 
    RowBox[{"PauliMatrix", "[", "1", "]"}]}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"Cos", "[", 
       RowBox[{"2", "\[Delta]\[Theta]"}], "]"}], "-", 
      RowBox[{"Sin", "[", 
       RowBox[{"2", "\[Delta]\[Theta]"}], "]"}]}], ")"}], 
    RowBox[{"PauliMatrix", "[", "2", "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.73316562810968*^9, 3.7331656587332335`*^9}, 
   3.7331657864895144`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0", ",", 
     RowBox[{
      RowBox[{"Cos", "[", 
       RowBox[{"2", " ", "\[Delta]\[Theta]"}], "]"}], "-", 
      RowBox[{"\[ImaginaryI]", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Cos", "[", 
          RowBox[{"2", " ", "\[Delta]\[Theta]"}], "]"}], "-", 
         RowBox[{"Sin", "[", 
          RowBox[{"2", " ", "\[Delta]\[Theta]"}], "]"}]}], ")"}]}], "+", 
      RowBox[{"Sin", "[", 
       RowBox[{"2", " ", "\[Delta]\[Theta]"}], "]"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"Cos", "[", 
       RowBox[{"2", " ", "\[Delta]\[Theta]"}], "]"}], "+", 
      RowBox[{"\[ImaginaryI]", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Cos", "[", 
          RowBox[{"2", " ", "\[Delta]\[Theta]"}], "]"}], "-", 
         RowBox[{"Sin", "[", 
          RowBox[{"2", " ", "\[Delta]\[Theta]"}], "]"}]}], ")"}]}], "+", 
      RowBox[{"Sin", "[", 
       RowBox[{"2", " ", "\[Delta]\[Theta]"}], "]"}]}], ",", "0"}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.7331656590510206`*^9, 3.7331657869592276`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Assuming", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"\[Delta]\[Theta]", "\[Element]", "Reals"}], "}"}], ",", 
   RowBox[{
    RowBox[{"Tr", "[", 
     RowBox[{"MatrixPower", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"A", "[", "\[Delta]\[Theta]", "]"}], 
         "\[ConjugateTranspose]"}], ".", 
        RowBox[{"A", "[", "\[Delta]\[Theta]", "]"}]}], ",", 
       RowBox[{"1", "/", "2"}]}], "]"}], "]"}], "//", "Simplify"}]}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.7331656602642984`*^9, 3.7331657136940665`*^9}}],

Cell[BoxData[
 RowBox[{"2", " ", 
  SqrtBox["2"]}]], "Output",
 CellChangeTimes->{{3.733165696421026*^9, 3.733165714100972*^9}, 
   3.7331657886836777`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[Rho]", "=", 
  RowBox[{"Sum", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"r", "[", "i", "]"}], 
     RowBox[{"PauliMatrix", "[", "i", "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", 
      RowBox[{"{", 
       RowBox[{"0", ",", "1", ",", "2", ",", "3"}], "}"}]}], "}"}]}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.733165737294625*^9, 3.733165766813204*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"r", "[", "0", "]"}], "+", 
      RowBox[{"r", "[", "3", "]"}]}], ",", 
     RowBox[{
      RowBox[{"r", "[", "1", "]"}], "-", 
      RowBox[{"\[ImaginaryI]", " ", 
       RowBox[{"r", "[", "2", "]"}]}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"r", "[", "1", "]"}], "+", 
      RowBox[{"\[ImaginaryI]", " ", 
       RowBox[{"r", "[", "2", "]"}]}]}], ",", 
     RowBox[{
      RowBox[{"r", "[", "0", "]"}], "-", 
      RowBox[{"r", "[", "3", "]"}]}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.733165768244138*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Rho]out", "[", "\[Delta]\[Theta]_", "]"}], "=", 
  RowBox[{
   RowBox[{"dU", "[", "\[Delta]\[Theta]", "]"}], ".", "\[Rho]", ".", 
   RowBox[{"dU", "[", 
    RowBox[{"-", "\[Delta]\[Theta]"}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.733165777366598*^9, 3.7331658061772757`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"r", "[", "0", "]"}], "+", 
      RowBox[{"r", "[", "3", "]"}]}], ",", 
     RowBox[{
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{
        RowBox[{"-", "2"}], " ", "\[ImaginaryI]", " ", "\[Delta]\[Theta]"}]], 
      " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"r", "[", "1", "]"}], "-", 
        RowBox[{"\[ImaginaryI]", " ", 
         RowBox[{"r", "[", "2", "]"}]}]}], ")"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[Delta]\[Theta]"}]], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"r", "[", "1", "]"}], "+", 
        RowBox[{"\[ImaginaryI]", " ", 
         RowBox[{"r", "[", "2", "]"}]}]}], ")"}]}], ",", 
     RowBox[{
      RowBox[{"r", "[", "0", "]"}], "-", 
      RowBox[{"r", "[", "3", "]"}]}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.733165806809287*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"MatrixForm", "[", "%", "]"}]], "Input",
 CellChangeTimes->{{3.733165815539008*^9, 3.733165818280034*^9}}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{
       RowBox[{"r", "[", "0", "]"}], "+", 
       RowBox[{"r", "[", "3", "]"}]}], 
      RowBox[{
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{
         RowBox[{"-", "2"}], " ", "\[ImaginaryI]", " ", "\[Delta]\[Theta]"}]],
        " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"r", "[", "1", "]"}], "-", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"r", "[", "2", "]"}]}]}], ")"}]}]},
     {
      RowBox[{
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[Delta]\[Theta]"}]], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"r", "[", "1", "]"}], "+", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"r", "[", "2", "]"}]}]}], ")"}]}], 
      RowBox[{
       RowBox[{"r", "[", "0", "]"}], "-", 
       RowBox[{"r", "[", "3", "]"}]}]}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.733165818640586*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"A", "[", 
   RowBox[{"\[Delta]\[Theta]_", ",", "\[Delta]\[Theta]p_"}], "]"}], "=", 
  RowBox[{
   RowBox[{"\[Rho]out", "[", "\[Delta]\[Theta]", "]"}], "-", 
   RowBox[{"\[Rho]out", "[", "\[Delta]\[Theta]p", "]"}]}]}]], "Input",
 CellChangeTimes->{{3.7331658420491667`*^9, 3.7331658774399853`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0", ",", 
     RowBox[{
      RowBox[{
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{
         RowBox[{"-", "2"}], " ", "\[ImaginaryI]", " ", "\[Delta]\[Theta]"}]],
        " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"r", "[", "1", "]"}], "-", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"r", "[", "2", "]"}]}]}], ")"}]}], "-", 
      RowBox[{
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{
         RowBox[{"-", "2"}], " ", "\[ImaginaryI]", " ", 
         "\[Delta]\[Theta]p"}]], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"r", "[", "1", "]"}], "-", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"r", "[", "2", "]"}]}]}], ")"}]}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[Delta]\[Theta]"}]], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"r", "[", "1", "]"}], "+", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"r", "[", "2", "]"}]}]}], ")"}]}], "-", 
      RowBox[{
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[Delta]\[Theta]p"}]], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"r", "[", "1", "]"}], "+", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"r", "[", "2", "]"}]}]}], ")"}]}]}], ",", "0"}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.7331658782192264`*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"TrNorm", "[", "A_", "]"}], ":=", 
   RowBox[{"Tr", "[", 
    RowBox[{"MatrixPower", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"A", "\[ConjugateTranspose]"}], ".", "A"}], ",", 
      RowBox[{"1", "/", "2"}]}], "]"}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.7331658799766464`*^9, 3.733165917759838*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Array", "[", 
  RowBox[{"r", ",", "3", ",", "0"}], "]"}]], "Input",
 CellChangeTimes->{{3.7331659941285563`*^9, 3.733166012019909*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"r", "[", "0", "]"}], ",", 
   RowBox[{"r", "[", "1", "]"}], ",", 
   RowBox[{"r", "[", "2", "]"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.7331659926747055`*^9, 3.733166012337082*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Assuming", "[", "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"{", 
       RowBox[{"\[Delta]\[Theta]", ",", "\[Delta]\[Theta]p"}], "}"}], 
      "\[Element]", "Reals"}], ",", 
     RowBox[{
      RowBox[{"Array", "[", 
       RowBox[{"r", ",", "4", ",", "0"}], "]"}], "\[Element]", "Reals"}]}], 
    "}"}], ",", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"TrNorm", "[", 
     RowBox[{"A", "[", 
      RowBox[{"\[Delta]\[Theta]", ",", "\[Delta]\[Theta]p"}], "]"}], "]"}], "//",
     "FullSimplify"}]}], "\[IndentingNewLine]", "]"}]], "Input",
 CellChangeTimes->{{3.733165902567217*^9, 3.7331659860596275`*^9}, {
  3.733166017182251*^9, 3.733166027984151*^9}}],

Cell[BoxData[
 RowBox[{"4", " ", 
  RowBox[{"Abs", "[", 
   RowBox[{"Sin", "[", 
    RowBox[{"\[Delta]\[Theta]", "-", "\[Delta]\[Theta]p"}], "]"}], "]"}], " ", 
  SqrtBox[
   RowBox[{
    SuperscriptBox[
     RowBox[{"r", "[", "1", "]"}], "2"], "+", 
    SuperscriptBox[
     RowBox[{"r", "[", "2", "]"}], "2"]}]]}]], "Output",
 CellChangeTimes->{{3.7331659111865005`*^9, 3.7331659868246202`*^9}, {
  3.733166018162521*^9, 3.733166028999369*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Assuming", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"{", 
     RowBox[{"x", ",", "y"}], "}"}], "\[Element]", "Reals"}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"TrigExpand", "[", 
       RowBox[{"Sin", "[", 
        RowBox[{"x", "-", "y"}], "]"}], "]"}], "//", "Abs"}], "//", 
     "TrigToExp"}], "//", "FullSimplify"}]}], "\[IndentingNewLine]", 
  "]"}]], "Input",
 CellChangeTimes->{{3.7331704071964035`*^9, 3.733170415700292*^9}, {
  3.7331704486449356`*^9, 3.7331704565895643`*^9}, {3.7331708665792613`*^9, 
  3.7331709364956627`*^9}}],

Cell[BoxData[
 RowBox[{"Abs", "[", 
  RowBox[{
   RowBox[{"Sin", "[", 
    RowBox[{"x", "-", "y"}], "]"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"Cos", "[", 
      RowBox[{"x", "+", "y"}], "]"}], "+", 
     RowBox[{"\[ImaginaryI]", " ", 
      RowBox[{"Sin", "[", 
       RowBox[{"x", "+", "y"}], "]"}]}]}], ")"}]}], "]"}]], "Output",
 CellChangeTimes->{
  3.7331704570998087`*^9, {3.7331708714265747`*^9, 3.733170936958001*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Sin", "[", 
    RowBox[{"x", "-", "y"}], "]"}], 
   RowBox[{"Cos", "[", 
    RowBox[{"x", "+", "y"}], "]"}]}], "//", "TrigExpand"}]], "Input",
 CellChangeTimes->{{3.733171039661044*^9, 3.7331710498566074`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Cos", "[", "x", "]"}], " ", 
   RowBox[{"Sin", "[", "x", "]"}]}], "-", 
  RowBox[{
   RowBox[{"Cos", "[", "y", "]"}], " ", 
   RowBox[{"Sin", "[", "y", "]"}]}]}]], "Output",
 CellChangeTimes->{3.7331710501419497`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Sin", "[", 
    RowBox[{"x", "-", "y"}], "]"}], "\[ImaginaryI]", " ", 
   RowBox[{"Sin", "[", 
    RowBox[{"x", "+", "y"}], "]"}]}], "//", "TrigExpand"}]], "Input",
 CellChangeTimes->{{3.7331710596090918`*^9, 3.7331711111250916`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"-", 
    FractionBox["1", "2"]}], " ", "\[ImaginaryI]", " ", 
   SuperscriptBox[
    RowBox[{"Cos", "[", "x", "]"}], "2"]}], "+", 
  RowBox[{
   FractionBox["1", "2"], " ", "\[ImaginaryI]", " ", 
   SuperscriptBox[
    RowBox[{"Cos", "[", "y", "]"}], "2"]}], "+", 
  RowBox[{
   FractionBox["1", "2"], " ", "\[ImaginaryI]", " ", 
   SuperscriptBox[
    RowBox[{"Sin", "[", "x", "]"}], "2"]}], "-", 
  RowBox[{
   FractionBox["1", "2"], " ", "\[ImaginaryI]", " ", 
   SuperscriptBox[
    RowBox[{"Sin", "[", "y", "]"}], "2"]}]}]], "Output",
 CellChangeTimes->{{3.7331710666874847`*^9, 3.7331711116255445`*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Assuming", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"{", 
     RowBox[{"x", ",", "y"}], "}"}], "\[Element]", "Reals"}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{"Sin", "[", 
      RowBox[{"x", "-", "y"}], "]"}], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Cos", "[", 
        RowBox[{"x", "+", "y"}], "]"}], "+", 
       RowBox[{"\[ImaginaryI]", " ", 
        RowBox[{"Sin", "[", 
         RowBox[{"x", "+", "y"}], "]"}]}]}], ")"}]}], "//", "TrigExpand"}]}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.7331711561529255`*^9, 3.73317120988319*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"-", 
    FractionBox["1", "2"]}], " ", "\[ImaginaryI]", " ", 
   SuperscriptBox[
    RowBox[{"Cos", "[", "x", "]"}], "2"]}], "+", 
  RowBox[{
   FractionBox["1", "2"], " ", "\[ImaginaryI]", " ", 
   SuperscriptBox[
    RowBox[{"Cos", "[", "y", "]"}], "2"]}], "+", 
  RowBox[{
   RowBox[{"Cos", "[", "x", "]"}], " ", 
   RowBox[{"Sin", "[", "x", "]"}]}], "+", 
  RowBox[{
   FractionBox["1", "2"], " ", "\[ImaginaryI]", " ", 
   SuperscriptBox[
    RowBox[{"Sin", "[", "x", "]"}], "2"]}], "-", 
  RowBox[{
   RowBox[{"Cos", "[", "y", "]"}], " ", 
   RowBox[{"Sin", "[", "y", "]"}]}], "-", 
  RowBox[{
   FractionBox["1", "2"], " ", "\[ImaginaryI]", " ", 
   SuperscriptBox[
    RowBox[{"Sin", "[", "y", "]"}], "2"]}]}]], "Output",
 CellChangeTimes->{{3.7331711626588187`*^9, 3.7331712102484727`*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Sin", "[", 
   RowBox[{"x", "-", "y"}], "]"}], "//", "TrigExpand"}]], "Input",
 CellChangeTimes->{{3.733171232315935*^9, 3.733171236154482*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Cos", "[", "y", "]"}], " ", 
   RowBox[{"Sin", "[", "x", "]"}]}], "-", 
  RowBox[{
   RowBox[{"Cos", "[", "x", "]"}], " ", 
   RowBox[{"Sin", "[", "y", "]"}]}]}]], "Output",
 CellChangeTimes->{3.733171236498255*^9}]
}, Open  ]]
},
WindowSize->{759, 833},
WindowMargins->{{Automatic, 651}, {Automatic, 107}},
Magnification:>1.6 Inherited,
FrontEndVersion->"11.0 for Microsoft Windows (64-bit) (July 28, 2016)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 480, 13, 122, "Input"],
Cell[1063, 37, 287, 8, 75, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[1387, 50, 184, 4, 48, "Input"],
Cell[1574, 56, 70, 1, 48, "Output"]
}, Open  ]],
Cell[1659, 60, 342, 8, 48, "Input"],
Cell[CellGroupData[{
Cell[2026, 72, 313, 8, 48, "Input"],
Cell[2342, 82, 485, 14, 56, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[2864, 101, 270, 6, 48, "Input"],
Cell[3137, 109, 564, 17, 56, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[3738, 131, 449, 11, 79, "Input"],
Cell[4190, 144, 242, 5, 48, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[4469, 154, 290, 8, 48, "Input"],
Cell[4762, 164, 256, 6, 48, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[5055, 175, 719, 21, 79, "Input"],
Cell[5777, 198, 1146, 32, 139, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[6960, 235, 574, 16, 79, "Input"],
Cell[7537, 253, 156, 4, 54, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[7730, 262, 396, 12, 48, "Input"],
Cell[8129, 276, 653, 21, 79, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[8819, 302, 317, 7, 48, "Input"],
Cell[9139, 311, 1020, 31, 94, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[10196, 347, 129, 2, 48, "Input"],
Cell[10328, 351, 1458, 42, 82, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[11823, 398, 332, 7, 48, "Input"],
Cell[12158, 407, 1564, 46, 94, "Output"]
}, Open  ]],
Cell[13737, 456, 364, 10, 48, "Input"],
Cell[CellGroupData[{
Cell[14126, 470, 159, 3, 48, "Input"],
Cell[14288, 475, 238, 6, 48, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[14563, 486, 734, 19, 139, "Input"],
Cell[15300, 507, 446, 12, 64, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[15783, 524, 582, 16, 139, "Input"],
Cell[16368, 542, 440, 13, 48, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[16845, 560, 257, 7, 48, "Input"],
Cell[17105, 569, 264, 8, 48, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[17406, 582, 281, 7, 48, "Input"],
Cell[17690, 591, 656, 19, 75, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[18383, 615, 579, 18, 79, "Input"],
Cell[18965, 635, 846, 25, 136, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[19848, 665, 179, 4, 48, "Input"],
Cell[20030, 671, 262, 8, 48, "Output"]
}, Open  ]]
}
]
*)



==> anc/group-presentation-density.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "import numpy as np"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "C:\\Users\\chgranad.REDMOND\\Source\\Repos\\conda\\devenv\\envs\\bayesian-acronym\\lib\\site-packages\\IPython\\parallel.py:13: ShimWarning: The `IPython.parallel` package has been deprecated since IPython 4.0. You should import from ipyparallel instead.\n",
      "  \"You should import from ipyparallel instead.\", ShimWarning)\n",
      "C:\\Users\\chgranad.REDMOND\\Source\\Repos\\conda\\devenv\\envs\\bayesian-acronym\\lib\\site-packages\\qinfer\\parallel.py:52: UserWarning: Could not import IPython parallel. Parallelization support will be disabled.\n",
      "  \"Could not import IPython parallel. \"\n"
     ]
    },
    {
     "ename": "AttributeError",
     "evalue": "module 'qinfer' has no attribute 'SimplifiedRBModel'",
     "output_type": "error",
     "traceback": [
      "\u001b[1;31m---------------------------------------------------------------------------\u001b[0m",
      "\u001b[1;31mAttributeError\u001b[0m                            Traceback (most recent call last)",
      "\u001b[1;32m<ipython-input-2-329f5553d806>\u001b[0m in \u001b[0;36m<module>\u001b[1;34m\u001b[0m\n\u001b[1;32m----> 1\u001b[1;33m \u001b[1;32mfrom\u001b[0m \u001b[0mbacronym\u001b[0m\u001b[1;33m.\u001b[0m\u001b[0mgroups\u001b[0m \u001b[1;32mimport\u001b[0m \u001b[0mGroup\u001b[0m\u001b[1;33m,\u001b[0m \u001b[0mGroupOld\u001b[0m\u001b[1;33m,\u001b[0m \u001b[0meq_ignore_phase\u001b[0m\u001b[1;33m\u001b[0m\u001b[0m\n\u001b[0m\u001b[0;32m      2\u001b[0m \u001b[1;32mfrom\u001b[0m \u001b[0moperator\u001b[0m \u001b[1;32mimport\u001b[0m \u001b[0mmatmul\u001b[0m\u001b[1;33m\u001b[0m\u001b[0m\n\u001b[0;32m      3\u001b[0m \u001b[1;32mfrom\u001b[0m \u001b[0mitertools\u001b[0m \u001b[1;32mimport\u001b[0m \u001b[0mgroupby\u001b[0m\u001b[1;33m\u001b[0m\u001b[0m\n\u001b[0;32m      4\u001b[0m \u001b[1;32mfrom\u001b[0m \u001b[0mfunctools\u001b[0m \u001b[1;32mimport\u001b[0m \u001b[0mpartial\u001b[0m\u001b[1;33m\u001b[0m\u001b[0m\n",
      "\u001b[1;32m~\\Source\\Repos\\bayesian-acronym\\src\\bacronym\\__init__.py\u001b[0m in \u001b[0;36m<module>\u001b[1;34m\u001b[0m\n\u001b[0;32m      1\u001b[0m \u001b[1;31m# TODO: revise __all__ in each module to narrow * imports.\u001b[0m\u001b[1;33m\u001b[0m\u001b[1;33m\u001b[0m\u001b[0m\n\u001b[1;32m----> 2\u001b[1;33m \u001b[1;32mfrom\u001b[0m \u001b[0mbacronym\u001b[0m\u001b[1;33m.\u001b[0m\u001b[0mabstract_problems\u001b[0m \u001b[1;32mimport\u001b[0m \u001b[1;33m*\u001b[0m\u001b[1;33m\u001b[0m\u001b[0m\n\u001b[0m\u001b[0;32m      3\u001b[0m \u001b[1;32mfrom\u001b[0m \u001b[0mbacronym\u001b[0m\u001b[1;33m.\u001b[0m\u001b[0mdata_classes\u001b[0m \u001b[1;32mimport\u001b[0m \u001b[1;33m*\u001b[0m\u001b[1;33m\u001b[0m\u001b[0m\n\u001b[0;32m      4\u001b[0m \u001b[1;32mfrom\u001b[0m \u001b[0mbacronym\u001b[0m\u001b[1;33m.\u001b[0m\u001b[0mdistributions\u001b[0m \u001b[1;32mimport\u001b[0m \u001b[1;33m*\u001b[0m\u001b[1;33m\u001b[0m\u001b[0m\n\u001b[0;32m      5\u001b[0m \u001b[1;32mfrom\u001b[0m \u001b[0mbacronym\u001b[0m\u001b[1;33m.\u001b[0m\u001b[0mgroups\u001b[0m \u001b[1;32mimport\u001b[0m \u001b[1;33m*\u001b[0m\u001b[1;33m\u001b[0m\u001b[0m\n",
      "\u001b[1;32m~\\Source\\Repos\\bayesian-acronym\\src\\bacronym\\abstract_problems.py\u001b[0m in \u001b[0;36m<module>\u001b[1;34m\u001b[0m\n\u001b[0;32m    134\u001b[0m     \u001b[1;32mreturn\u001b[0m \u001b[0mheuristic\u001b[0m\u001b[1;33m\u001b[0m\u001b[0m\n\u001b[0;32m    135\u001b[0m \u001b[1;33m\u001b[0m\u001b[0m\n\u001b[1;32m--> 136\u001b[1;33m \u001b[1;32mclass\u001b[0m \u001b[0mRandomizedBenchmarkingOracle\u001b[0m\u001b[1;33m(\u001b[0m\u001b[0mobject\u001b[0m\u001b[1;33m)\u001b[0m\u001b[1;33m:\u001b[0m\u001b[1;33m\u001b[0m\u001b[0m\n\u001b[0m\u001b[0;32m    137\u001b[0m     \u001b[0mmodel\u001b[0m \u001b[1;33m=\u001b[0m \u001b[0mqi\u001b[0m\u001b[1;33m.\u001b[0m\u001b[0mBinomialModel\u001b[0m\u001b[1;33m(\u001b[0m\u001b[0mqi\u001b[0m\u001b[1;33m.\u001b[0m\u001b[0mSimplifiedRBModel\u001b[0m\u001b[1;33m(\u001b[0m\u001b[1;33m)\u001b[0m\u001b[1;33m)\u001b[0m\u001b[1;33m\u001b[0m\u001b[0m\n\u001b[0;32m    138\u001b[0m \u001b[1;33m\u001b[0m\u001b[0m\n",
      "\u001b[1;32m~\\Source\\Repos\\bayesian-acronym\\src\\bacronym\\abstract_problems.py\u001b[0m in \u001b[0;36mRandomizedBenchmarkingOracle\u001b[1;34m()\u001b[0m\n\u001b[0;32m    135\u001b[0m \u001b[1;33m\u001b[0m\u001b[0m\n\u001b[0;32m    136\u001b[0m \u001b[1;32mclass\u001b[0m \u001b[0mRandomizedBenchmarkingOracle\u001b[0m\u001b[1;33m(\u001b[0m\u001b[0mobject\u001b[0m\u001b[1;33m)\u001b[0m\u001b[1;33m:\u001b[0m\u001b[1;33m\u001b[0m\u001b[0m\n\u001b[1;32m--> 137\u001b[1;33m     \u001b[0mmodel\u001b[0m \u001b[1;33m=\u001b[0m \u001b[0mqi\u001b[0m\u001b[1;33m.\u001b[0m\u001b[0mBinomialModel\u001b[0m\u001b[1;33m(\u001b[0m\u001b[0mqi\u001b[0m\u001b[1;33m.\u001b[0m\u001b[0mSimplifiedRBModel\u001b[0m\u001b[1;33m(\u001b[0m\u001b[1;33m)\u001b[0m\u001b[1;33m)\u001b[0m\u001b[1;33m\u001b[0m\u001b[0m\n\u001b[0m\u001b[0;32m    138\u001b[0m \u001b[1;33m\u001b[0m\u001b[0m\n\u001b[0;32m    139\u001b[0m     \u001b[1;32mdef\u001b[0m \u001b[0m__init__\u001b[0m\u001b[1;33m(\u001b[0m\u001b[0mself\u001b[0m\u001b[1;33m,\u001b[0m \u001b[0mproblem\u001b[0m \u001b[1;33m:\u001b[0m \u001b[0mProblem\u001b[0m\u001b[1;33m)\u001b[0m\u001b[1;33m:\u001b[0m\u001b[1;33m\u001b[0m\u001b[0m\n",
      "\u001b[1;31mAttributeError\u001b[0m: module 'qinfer' has no attribute 'SimplifiedRBModel'"
     ]
    }
   ],
   "source": [
    "from bacronym.groups import Group, GroupOld, eq_ignore_phase\n",
    "from operator import matmul\n",
    "from itertools import groupby\n",
    "from functools import partial"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "I = np.eye(2, dtype=complex)\n",
    "X = np.array([[0, 1], [1, 0]], dtype=complex)\n",
    "Y = np.array([[0, -1j], [1j, 0]])\n",
    "Z = np.array([[1, 0], [0, -1]], dtype=complex)\n",
    "H = np.array([[1, 1], [1, -1]], dtype=complex) / np.sqrt(2)\n",
    "S = np.diag([1, 1j])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "g = Group(\n",
    "    {'H': H, 'S': S}, I, eq_ignore_phase, matmul\n",
    ")\n",
    "g.density('S')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "def density(target_generator, element):\n",
    "    return sum(generator == target_generator for generator in element)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "metadata": {},
   "outputs": [],
   "source": [
    "with open('../tex/generated/example-partition.tex', 'w') as f:\n",
    "    f.write(r\"\"\"\\begin{{tabular}}{{rl}}\n",
    "        \\hline\n",
    "        {rows}\n",
    "        \\hline\n",
    "    \\end{{tabular}}\"\"\".format(\n",
    "        rows=\"\\n    \".join(\n",
    "            \"$G_{{{length}}}$ & $\\\\{{{elements}\\\\}}$ \\\\\\\\\".format(\n",
    "                length=length,\n",
    "                elements=\", \".join([\n",
    "                    \"\".join(element) if element else r\"\\openone\"\n",
    "                    for element in sorted(elements_by_length, key=len)\n",
    "                ])\n",
    "            )\n",
    "            for length, elements_by_length in groupby(sorted(g, key=partial(density, 'S')), key=partial(density, 'S'))\n",
    "        )\n",
    "    ))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "('S', 'H', 'S', 'S', 'H')"
      ]
     },
     "execution_count": 7,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "g.sample_element()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "[(),\n",
       " ('H',),\n",
       " ('S',),\n",
       " ('H', 'S'),\n",
       " ('S', 'H'),\n",
       " ('S', 'S'),\n",
       " ('H', 'S', 'H'),\n",
       " ('H', 'S', 'S'),\n",
       " ('S', 'H', 'S'),\n",
       " ('S', 'S', 'H'),\n",
       " ('S', 'S', 'S'),\n",
       " ('H', 'S', 'H', 'S'),\n",
       " ('H', 'S', 'S', 'H'),\n",
       " ('H', 'S', 'S', 'S'),\n",
       " ('S', 'H', 'S', 'S'),\n",
       " ('S', 'S', 'H', 'S'),\n",
       " ('H', 'S', 'H', 'S', 'S'),\n",
       " ('H', 'S', 'S', 'H', 'S'),\n",
       " ('S', 'H', 'S', 'S', 'H'),\n",
       " ('S', 'H', 'S', 'S', 'S'),\n",
       " ('S', 'S', 'H', 'S', 'S'),\n",
       " ('H', 'S', 'H', 'S', 'S', 'H'),\n",
       " ('H', 'S', 'H', 'S', 'S', 'S'),\n",
       " ('H', 'S', 'S', 'H', 'S', 'S')]"
      ]
     },
     "execution_count": 8,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "list(Group(\n",
    "    {'H': H, 'S': S}, I, eq_ignore_phase, matmul\n",
    "))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "Fraction(23, 24)"
      ]
     },
     "execution_count": 9,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "Group(\n",
    "    {'H': H, 'S': S, 'X': X}, I, eq_ignore_phase, matmul\n",
    ").density('S')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "Fraction(17, 24)"
      ]
     },
     "execution_count": 10,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "Group(\n",
    "    {'H': H, 'S': S, 'X': X, 'Z': Z}, I, eq_ignore_phase, matmul\n",
    ").density('S')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 11,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "Fraction(19, 24)"
      ]
     },
     "execution_count": 11,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "Group(\n",
    "    {'H': H, 'S': S, 'X': X, 'Y': Y, 'Z': Z}, I, eq_ignore_phase, matmul\n",
    ").density('H')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 12,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "737 ms ± 24.1 ms per loop (mean ± std. dev. of 7 runs, 1 loop each)\n"
     ]
    }
   ],
   "source": [
    "%timeit g.inverse(g.sample_seq(1200))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 13,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "()"
      ]
     },
     "execution_count": 13,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "g.simplify(g.sample_identity_seq(50))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 14,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "3.37 ms ± 168 µs per loop (mean ± std. dev. of 7 runs, 100 loops each)\n"
     ]
    }
   ],
   "source": [
    "%timeit g.simplify(g.sample_identity_seq(60))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 15,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "22131"
      ]
     },
     "execution_count": 15,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "len(g._simplifications)"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.7.0"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> anc/problem-definitions.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "C:\\Users\\chgranad.REDMOND\\Source\\Repos\\conda\\devenv\\envs\\bayesian-acronym\\lib\\site-packages\\IPython\\parallel.py:13: ShimWarning: The `IPython.parallel` package has been deprecated since IPython 4.0. You should import from ipyparallel instead.\n",
      "  \"You should import from ipyparallel instead.\", ShimWarning)\n",
      "C:\\Users\\chgranad.REDMOND\\Source\\Repos\\conda\\devenv\\envs\\bayesian-acronym\\lib\\site-packages\\qinfer\\parallel.py:52: UserWarning: Could not import IPython parallel. Parallelization support will be disabled.\n",
      "  \"Could not import IPython parallel. \"\n"
     ]
    }
   ],
   "source": [
    "import numpy as np\n",
    "import qutip as qt\n",
    "import qinfer as qi\n",
    "from scipy.sparse import find"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [],
   "source": [
    "import datetime"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [],
   "source": [
    "from toolz import compose"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [],
   "source": [
    "from operator import mul, matmul"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {},
   "outputs": [],
   "source": [
    "from bacronym.groups import Group, eq_ignore_phase\n",
    "from bacronym.abstract_problems import TraditionalRBProblem, RandomizedBenchmarkingOracle, AcronymOptimization, pgh_like, mean_seq, geommean_seq\n",
    "from bacronym.plot_utils import plot_rb_results, plot_optimization_results\n",
    "from bacronym.tex_utils import TeXGenerator"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "metadata": {},
   "outputs": [],
   "source": [
    "from pathlib import Path"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "metadata": {},
   "outputs": [],
   "source": [
    "prose = TeXGenerator(Path('..') / 'tex' / 'generated' / 'overrotation-example.tex')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "metadata": {},
   "outputs": [],
   "source": [
    "import matplotlib.pyplot as plt\n",
    "plt.style.use('ggplot')\n",
    "plt.rcParams['legend.edgecolor'] = 'none'\n",
    "plt.rcParams['legend.facecolor'] = 'none'\n",
    "%matplotlib inline"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "metadata": {},
   "outputs": [],
   "source": [
    "def swap(fn):\n",
    "    def swapped(*args):\n",
    "        return fn(*reversed(args))\n",
    "    return swapped"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "metadata": {},
   "outputs": [],
   "source": [
    "I, X, Y, Z = qt.qeye(2), qt.sigmax(), qt.sigmay(), qt.sigmaz()\n",
    "sI, sX, sY, sZ = map(qt.to_super, [I, X, Y, Z])\n",
    "\n",
    "H = qt.hadamard_transform()\n",
    "S = qt.phasegate(theta=np.pi / 2)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 11,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/latex": [
       "Quantum object: dims = [[[2], [2]], [[2], [2]]], shape = (4, 4), type = super, isherm = True\\begin{equation*}\\left(\\begin{array}{*{11}c}1.0 & 0.0 & 0.0 & 0.0\\\\0.0 & -1.0 & 0.0 & 0.0\\\\0.0 & 0.0 & -1.0 & 0.0\\\\0.0 & 0.0 & 0.0 & 1.0\\\\\\end{array}\\right)\\end{equation*}"
      ],
      "text/plain": [
       "Quantum object: dims = [[[2], [2]], [[2], [2]]], shape = (4, 4), type = super, isherm = True\n",
       "Qobj data =\n",
       "[[ 1.  0.  0.  0.]\n",
       " [ 0. -1.  0.  0.]\n",
       " [ 0.  0. -1.  0.]\n",
       " [ 0.  0.  0.  1.]]"
      ]
     },
     "execution_count": 11,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "qt.to_super(S) * qt.to_super(S)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 12,
   "metadata": {},
   "outputs": [],
   "source": [
    "def eq_close_norm(A, B):\n",
    "    return (A - B).norm('max') <= 1e-8"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 13,
   "metadata": {},
   "outputs": [],
   "source": [
    "def eq_ignore_phase_sparse(A, B):\n",
    "    rows_A, cols_A, vals_A = find(A.data)\n",
    "    rows_B, cols_B, vals_B = find(B.data)\n",
    "    \n",
    "    if not (np.all(rows_A == rows_B) and np.all(cols_A == cols_B)):\n",
    "        return False\n",
    "    \n",
    "    # FIXME: assumes csr.\n",
    "    comp = vals_A / vals_B\n",
    "    if not (np.all(np.abs(np.abs(comp) - 1) <= 1e-10)):\n",
    "        return False\n",
    "    \n",
    "    if not np.all(np.abs(np.angle(comp[1:]) - np.angle(comp[0]) <= 1e-10)):\n",
    "        return False\n",
    "    \n",
    "    return True"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 14,
   "metadata": {},
   "outputs": [],
   "source": [
    "twirling_group = Group(\n",
    "    {'H': qt.to_super(H), 'S': qt.to_super(S)},\n",
    "    qt.to_super(I), eq_close_norm, mul\n",
    ")"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "Average generator length per element length. Note that this takes a long time the first time it is run, as the twirling group builds a trie of simplifications that will accelerate future calls."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 15,
   "metadata": {},
   "outputs": [],
   "source": [
    "element_lens = np.arange(2, 51)\n",
    "n_samples = 1000\n",
    "generator_lens = np.empty(element_lens.shape + (n_samples, ), dtype=float)\n",
    "for idx_len, element_len in enumerate(element_lens):\n",
    "    generator_lens[idx_len] = np.array([\n",
    "        len(twirling_group.sample_identity_seq(element_len))\n",
    "        for idx_seq in range(n_samples)\n",
    "    ])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 16,
   "metadata": {},
   "outputs": [],
   "source": [
    "bins = np.linspace(0, generator_lens.max(), 101)\n",
    "hist_vs_len = np.empty((len(element_lens), len(bins) - 1))\n",
    "for idx_element_len in range(len(element_lens)):\n",
    "    hist_vs_len[idx_element_len, :] = np.histogram(generator_lens[idx_element_len], bins=bins, density=True)[0]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 17,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 2 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "plt.pcolor(element_lens, (bins[1:] + bins[:-1]) / 2, hist_vs_len.T, cmap='plasma')\n",
    "plt.plot(element_lens, generator_lens.mean(axis=-1), 'k-', lw=2, label='Mean')\n",
    "plt.xlabel('# of Elements in Sequence')\n",
    "plt.ylabel('# of Generators in Sequence')\n",
    "plt.legend(bbox_to_anchor=(1, 1.1), facecolor='none', edgecolor='none')\n",
    "plt.colorbar()\n",
    "plt.savefig('../fig/element-vs-generator-len.pdf', bbox_inches='tight')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 18,
   "metadata": {},
   "outputs": [],
   "source": [
    "depol_channel = (sI + sX + sY + sZ) / 4"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 19,
   "metadata": {},
   "outputs": [],
   "source": [
    "class OverrotationProblem(TraditionalRBProblem):\n",
    "    @property\n",
    "    def n_controlparams(self): return 1\n",
    "    @property\n",
    "    def dim_hilbert_space(self): return 2\n",
    "    @property\n",
    "    def twirling_group(self): return self._twirling_group\n",
    "    @property\n",
    "    def target_gate_name(self): return self._target_gate_name\n",
    "    @property\n",
    "    def reference_generators(self): return self._reference_generators    \n",
    "    \n",
    "    def __init__(self, twirling_group, target_gate_name='S', reference_depol_strength=0.005):\n",
    "        super().__init__()\n",
    "        \n",
    "        self._twirling_group = twirling_group\n",
    "        self._target_gate_name = target_gate_name\n",
    "        \n",
    "        self._reference_generators = {\n",
    "            # Pick a 0.05% depol H.\n",
    "            generator_name:\n",
    "                (reference_depol_strength * depol_channel) +\n",
    "                (1 - reference_depol_strength) * sI * twirling_group.matrix_repr((generator_name, ))\n",
    "            for generator_name in twirling_group.generators\n",
    "            if generator_name != target_gate_name\n",
    "        }\n",
    "        \n",
    "    def target_gate(self, params):\n",
    "        θ, = params\n",
    "        return qt.to_super((-1j * θ * Z).expm())"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 20,
   "metadata": {},
   "outputs": [],
   "source": [
    "problem = OverrotationProblem(twirling_group)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 21,
   "metadata": {},
   "outputs": [],
   "source": [
    "θs = np.linspace(0, np.pi, 601)[:, None]\n",
    "problem = OverrotationProblem(twirling_group)\n",
    "objective_values = np.array(list(map(problem.objective, θs)))\n",
    "lambda_ref_agfs = np.array(list(map(compose(qt.average_gate_fidelity, problem.lambda_ref), θs)))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 22,
   "metadata": {},
   "outputs": [],
   "source": [
    "true_rb_parameters = np.array(list(map(problem.true_rb_parameters, θs)))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 23,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/latex": [
       "Quantum object: dims = [[[2], [2]], [[2], [2]]], shape = (4, 4), type = super, isherm = True\\begin{equation*}\\left(\\begin{array}{*{11}c}0.997 & 0.0 & 0.0 & 0.003\\\\0.0 & 0.994 & 0.0 & 0.0\\\\0.0 & 0.0 & 0.994 & 0.0\\\\0.003 & 0.0 & 0.0 & 0.997\\\\\\end{array}\\right)\\end{equation*}"
      ],
      "text/plain": [
       "Quantum object: dims = [[[2], [2]], [[2], [2]]], shape = (4, 4), type = super, isherm = True\n",
       "Qobj data =\n",
       "[[0.99688073 0.         0.         0.00311927]\n",
       " [0.         0.99376145 0.         0.        ]\n",
       " [0.         0.         0.99376145 0.        ]\n",
       " [0.00311927 0.         0.         0.99688073]]"
      ]
     },
     "execution_count": 23,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "problem.lambda_ref([0])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 24,
   "metadata": {
    "scrolled": true
   },
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "C:\\Users\\chgranad.REDMOND\\Source\\Repos\\bayesian-acronym\\src\\bacronym\\plot_utils.py:43: RuntimeWarning: divide by zero encountered in log10\n",
      "  return -np.log10(1 - a)\n",
      "C:\\Users\\chgranad.REDMOND\\Source\\Repos\\bayesian-acronym\\src\\bacronym\\plot_utils.py:28: RuntimeWarning: divide by zero encountered in log10\n",
      "  log_infid = np.log10(1 - x)\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 864x288 with 2 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "fig, (left, right) = plt.subplots(ncols=2, nrows=1, figsize=(12, 4))\n",
    "\n",
    "plt.sca(left)\n",
    "plt.plot(θs, lambda_ref_agfs, label=r'$\\operatorname{AGF}(\\Lambda_{\\mathrm{ref}}(\\theta))$')\n",
    "plt.plot(θs, objective_values, label=r'$♥(\\theta)$')\n",
    "plt.xlabel(r'$\\theta$')\n",
    "plt.legend(ncol=2, bbox_to_anchor=(1, 1.1), edgecolor='none', facecolor='none')\n",
    "plt.gca().set_yscale('infidelity')\n",
    "\n",
    "plt.sca(right)\n",
    "for idx_label, label in enumerate('pAB'):\n",
    "    plt.plot(θs, true_rb_parameters[:, idx_label], label=f\"${label}$\")\n",
    "    plt.legend(ncol=3, bbox_to_anchor=(1, 1.1), edgecolor='none', facecolor='none')\n",
    "plt.xlabel(r'$\\theta$')\n",
    "\n",
    "plt.savefig('../fig/unitary-overrotation-objective.pdf')"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "Let's find the smallest Lipshitz continuity criterion."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 25,
   "metadata": {},
   "outputs": [],
   "source": [
    "def diff_by(arr, n=1):\n",
    "    return arr[n:] - arr[:-n]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 26,
   "metadata": {},
   "outputs": [],
   "source": [
    "def lipschitz(xs, ys):\n",
    "    worst = -np.inf\n",
    "    for n_steps in range(1, xs.shape[0] - 1):\n",
    "        dxs = diff_by(xs, n_steps)\n",
    "        dys = diff_by(ys, n_steps)\n",
    "        this_worst = np.max(dys / dxs)\n",
    "        worst = this_worst if worst < this_worst else worst\n",
    "    return worst"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 27,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "\\unitaryOverrotationObjectiveLipschitz ≔ 1.48\n",
      "\\unitaryOverrotationRefAGFLipschitz ≔ 1.13\n"
     ]
    }
   ],
   "source": [
    "prose.write_item('unitaryOverrotationObjectiveLipschitz', lipschitz(θs, objective_values), '0.3')\n",
    "prose.write_item('unitaryOverrotationRefAGFLipschitz', lipschitz(θs, lambda_ref_agfs), '0.3')"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "Now let's simulate."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 28,
   "metadata": {},
   "outputs": [],
   "source": [
    "opt = AcronymOptimization(\n",
    "    OverrotationProblem(twirling_group),\n",
    "    qi.ProductDistribution(\n",
    "        qi.UniformDistribution([0, 1]),\n",
    "        qi.UniformDistribution([0, 1]),\n",
    "        qi.NormalDistribution(0.5, 0.05 ** 2)\n",
    "    )\n",
    ")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 29,
   "metadata": {},
   "outputs": [],
   "source": [
    "est_F, results = opt.iterate([0.04], n_shots_per_len=20, required_accuracy=0.01)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 30,
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "C:\\Users\\chgranad.REDMOND\\Source\\Repos\\conda\\devenv\\envs\\bayesian-acronym\\lib\\site-packages\\seaborn\\timeseries.py:183: UserWarning: The `tsplot` function is deprecated and will be removed in a future release. Please update your code to use the new `lineplot` function.\n",
      "  warnings.warn(msg, UserWarning)\n",
      "C:\\Users\\chgranad.REDMOND\\Source\\Repos\\conda\\devenv\\envs\\bayesian-acronym\\lib\\site-packages\\scipy\\stats\\stats.py:1713: FutureWarning: Using a non-tuple sequence for multidimensional indexing is deprecated; use `arr[tuple(seq)]` instead of `arr[seq]`. In the future this will be interpreted as an array index, `arr[np.array(seq)]`, which will result either in an error or a different result.\n",
      "  return np.add.reduce(sorted[indexer] * weights, axis=axis) / sumval\n",
      "C:\\Users\\chgranad.REDMOND\\Source\\Repos\\conda\\devenv\\envs\\bayesian-acronym\\lib\\site-packages\\matplotlib\\axes\\_base.py:3604: MatplotlibDeprecationWarning: \n",
      "The `ymin` argument was deprecated in Matplotlib 3.0 and will be removed in 3.2. Use `bottom` instead.\n",
      "  alternative='`bottom`', obj_type='argument')\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "plot_rb_results(results)\n",
    "plt.savefig('../fig/overrotation-synthetic-rb-data.pdf', bbox_inches='tight')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 31,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "\tDiffusing by [0.01 0.01 0.01] to get from [0.04] to [0.05].\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "C:\\Users\\chgranad.REDMOND\\Source\\Repos\\conda\\devenv\\envs\\bayesian-acronym\\lib\\site-packages\\seaborn\\timeseries.py:183: UserWarning: The `tsplot` function is deprecated and will be removed in a future release. Please update your code to use the new `lineplot` function.\n",
      "  warnings.warn(msg, UserWarning)\n",
      "C:\\Users\\chgranad.REDMOND\\Source\\Repos\\conda\\devenv\\envs\\bayesian-acronym\\lib\\site-packages\\matplotlib\\axes\\_base.py:3604: MatplotlibDeprecationWarning: \n",
      "The `ymin` argument was deprecated in Matplotlib 3.0 and will be removed in 3.2. Use `bottom` instead.\n",
      "  alternative='`bottom`', obj_type='argument')\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "n_shots_per_len = 5\n",
    "plot_rb_results(opt.iterate([0.05], n_shots_per_len=20, required_accuracy=0.01)[1])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 32,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "\tDiffusing by [0.02 0.02 0.02] to get from [0.05] to [0.07].\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "C:\\Users\\chgranad.REDMOND\\Source\\Repos\\conda\\devenv\\envs\\bayesian-acronym\\lib\\site-packages\\seaborn\\timeseries.py:183: UserWarning: The `tsplot` function is deprecated and will be removed in a future release. Please update your code to use the new `lineplot` function.\n",
      "  warnings.warn(msg, UserWarning)\n",
      "C:\\Users\\chgranad.REDMOND\\Source\\Repos\\conda\\devenv\\envs\\bayesian-acronym\\lib\\site-packages\\matplotlib\\axes\\_base.py:3604: MatplotlibDeprecationWarning: \n",
      "The `ymin` argument was deprecated in Matplotlib 3.0 and will be removed in 3.2. Use `bottom` instead.\n",
      "  alternative='`bottom`', obj_type='argument')\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "n_shots_per_len = 5\n",
    "plot_rb_results(opt.iterate([0.07], n_shots_per_len=20, required_accuracy=0.01)[1])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 33,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "\tDiffusing by [0.09 0.09 0.09] to get from [0.07] to [-0.02].\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "C:\\Users\\chgranad.REDMOND\\Source\\Repos\\conda\\devenv\\envs\\bayesian-acronym\\lib\\site-packages\\seaborn\\timeseries.py:183: UserWarning: The `tsplot` function is deprecated and will be removed in a future release. Please update your code to use the new `lineplot` function.\n",
      "  warnings.warn(msg, UserWarning)\n",
      "C:\\Users\\chgranad.REDMOND\\Source\\Repos\\conda\\devenv\\envs\\bayesian-acronym\\lib\\site-packages\\matplotlib\\axes\\_base.py:3604: MatplotlibDeprecationWarning: \n",
      "The `ymin` argument was deprecated in Matplotlib 3.0 and will be removed in 3.2. Use `bottom` instead.\n",
      "  alternative='`bottom`', obj_type='argument')\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "n_shots_per_len = 5\n",
    "plot_rb_results(opt.iterate([-0.02], n_shots_per_len=20, required_accuracy=0.01)[1])"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "Now we perturb the particles slightly and update to increment $\\theta \\to \\theta + 0.01$. Based on the calculations above, we TODO."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 34,
   "metadata": {},
   "outputs": [],
   "source": [
    "twirling_group_with_X = Group(\n",
    "    {'H': qt.to_super(H), 'S': qt.to_super(S), 'X': qt.to_super(X)},\n",
    "    qt.to_super(I), eq_close_norm,\n",
    "    # Make it such that elements follow time ordering when read, but matrix mul order when represented.\n",
    "    swap(mul)\n",
    ")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 35,
   "metadata": {},
   "outputs": [],
   "source": [
    "problem_with_X = OverrotationProblem(\n",
    "    twirling_group_with_X,\n",
    "    reference_depol_strength=0.005\n",
    ")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 36,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "0.4809608493631079"
      ]
     },
     "execution_count": 36,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "lipschitz(θs, np.array(list(map(compose(qt.average_gate_fidelity, problem_with_X.lambda_ref), θs))))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 37,
   "metadata": {},
   "outputs": [],
   "source": [
    "def random_scaling(heuristic):\n",
    "    def heuristic_class(updater):\n",
    "        underlying_heuristic = heuristic(updater)\n",
    "        def randomized_heuristic():\n",
    "            underlying = underlying_heuristic()\n",
    "            scale = np.random.random()\n",
    "            rescaled = int(underlying * scale)\n",
    "            return rescaled\n",
    "        return randomized_heuristic \n",
    "    return heuristic_class"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 38,
   "metadata": {},
   "outputs": [],
   "source": [
    "opt = AcronymOptimization(\n",
    "    OverrotationProblem(twirling_group),\n",
    "    qi.ProductDistribution(\n",
    "        qi.UniformDistribution([0, 1]),\n",
    "        # Assume a tight initial prior around A = B = 0.5.\n",
    "        qi.UniformDistribution([0, 1]),\n",
    "        qi.NormalDistribution(0.5, 0.05 ** 2)\n",
    "    ),\n",
    "    \n",
    "    # Assume that B varies much much less than do p and A.\n",
    "    continuity=[2, 2, 0.02]\n",
    ")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 39,
   "metadata": {
    "scrolled": true
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Optimizing:\n",
      "Control parameters still at [0.35], reusing existing updater.\n",
      "\t\tMax sequences reached.\n",
      "\tF̂([0.35]) = 0.718073784403086 ± 0.21764847151897848\n",
      "\t(p̂, Â, B̂) = [0.43614757 0.68047013 0.50882198]\n",
      "\t𝔼[m] = 5.568, 𝕍[m] = 69.48937600000001\n",
      "\tTrue fidelity at [0.35]: 0.644859301513229\n",
      "\tTesting at [0.3].\n",
      "\tDiffusing by [0.1   0.1   0.001] to get from [0.35] to [0.3].\n",
      "\t\tMax sequences reached.\n",
      "\tF̂([0.3]) = 0.8130838822766975 ± 0.11994757286678107\n",
      "\t(p̂, Â, B̂) = [0.62616776 0.81222763 0.50760418]\n",
      "\t𝔼[m] = 5.684, 𝕍[m] = 67.61214400000001\n",
      "\tTrue fidelity at [0.3]: 0.7092248368386175\n",
      "\tEstimated gradient: [-1.90020196].\n",
      "\tMaximum update exceeded, rescaling to 0.1.\n",
      "Control parameters still at [0.3], reusing existing updater.\n",
      "\t\tMax sequences reached.\n",
      "\tF̂([0.3]) = 0.8036869724508707 ± 0.11670958063968573\n",
      "\t(p̂, Â, B̂) = [0.60737394 0.80515467 0.51018874]\n",
      "\t𝔼[m] = 5.676, 𝕍[m] = 68.635024\n",
      "\tTrue fidelity at [0.3]: 0.7092248368386175\n",
      "Completed iteration 0, setting controls to [0.3].\n",
      "\tTesting at [0.35].\n",
      "\tDiffusing by [0.1   0.1   0.001] to get from [0.3] to [0.35].\n",
      "\t\tMax sequences reached.\n",
      "\tF̂([0.35]) = 0.7849951336333825 ± 0.12094742882061493\n",
      "\t(p̂, Â, B̂) = [0.56999027 0.78457673 0.51200182]\n",
      "\t𝔼[m] = 6.086, 𝕍[m] = 304.390604\n",
      "\tTrue fidelity at [0.35]: 0.644859301513229\n",
      "\tEstimated gradient: [-0.37383678].\n",
      "\tDiffusing by [0.2   0.2   0.002] to get from [0.35] to [0.25].\n",
      "\t\tMax sequences reached.\n",
      "\tF̂([0.25]) = 0.8470239864728608 ± 0.08338644025032547\n",
      "\t(p̂, Â, B̂) = [0.69404797 0.84808593 0.51130124]\n",
      "\t𝔼[m] = 5.824, 𝕍[m] = 72.48902400000001\n",
      "\tTrue fidelity at [0.25]: 0.7776996192603288\n",
      "Completed iteration 1, setting controls to [0.25].\n",
      "\tTesting at [0.2].\n",
      "\tDiffusing by [0.1   0.1   0.001] to get from [0.25] to [0.2].\n",
      "\t\tMax sequences reached.\n",
      "\tF̂([0.2]) = 0.8838261331924047 ± 0.0456534733201256\n",
      "\t(p̂, Â, B̂) = [0.76765227 0.91223169 0.50702855]\n",
      "\t𝔼[m] = 5.856, 𝕍[m] = 63.06326399999998\n",
      "\tTrue fidelity at [0.2]: 0.8452046060904319\n",
      "\tEstimated gradient: [-0.73604293].\n",
      "Control parameters still at [0.2], reusing existing updater.\n",
      "\t\tMax sequences reached.\n",
      "\tF̂([0.2]) = 0.8943168631213452 ± 0.03367559166842298\n",
      "\t(p̂, Â, B̂) = [0.78863373 0.92437629 0.50401457]\n",
      "\t𝔼[m] = 6.52, 𝕍[m] = 57.977599999999974\n",
      "\tTrue fidelity at [0.2]: 0.8452046060904319\n",
      "Completed iteration 2, setting controls to [0.2].\n",
      "\tTesting at [0.25].\n",
      "\tDiffusing by [0.1   0.1   0.001] to get from [0.2] to [0.25].\n",
      "\t\tMax sequences reached.\n",
      "\tF̂([0.25]) = 0.828521139597072 ± 0.0711465562861789\n",
      "\t(p̂, Â, B̂) = [0.65704228 0.8409853  0.50419901]\n",
      "\t𝔼[m] = 5.468, 𝕍[m] = 64.372976\n",
      "\tTrue fidelity at [0.25]: 0.7776996192603288\n",
      "\tEstimated gradient: [-1.31591447].\n",
      "\tMaximum update exceeded, rescaling to 0.1.\n",
      "\tDiffusing by [0.2   0.2   0.002] to get from [0.25] to [0.15].\n",
      "\t\tMax sequences reached.\n",
      "\tF̂([0.15]) = 0.92240755644491 ± 0.027804216287747093\n",
      "\t(p̂, Â, B̂) = [0.84481511 0.93513805 0.50340397]\n",
      "\t𝔼[m] = 8.124, 𝕍[m] = 62.08462399999999\n",
      "\tTrue fidelity at [0.15]: 0.9060425377819779\n",
      "Completed iteration 3, setting controls to [0.15].\n",
      "\tTesting at [0.1].\n",
      "\tDiffusing by [0.1   0.1   0.001] to get from [0.15] to [0.1].\n",
      "\t\tMax sequences reached.\n",
      "\tF̂([0.1]) = 0.9598040472564002 ± 0.0170489898590778\n",
      "\t(p̂, Â, B̂) = [0.91960809 0.91512458 0.50374716]\n",
      "\t𝔼[m] = 15.912, 𝕍[m] = 72.016256\n",
      "\tTrue fidelity at [0.1]: 0.9545798281809722\n",
      "\tEstimated gradient: [-0.74792982].\n",
      "\tDiffusing by [0.04958596 0.04958596 0.00049586] to get from [0.1] to [0.07520702].\n",
      "\t\tMax sequences reached.\n",
      "\tF̂([0.07520702]) = 0.9819519173558354 ± 0.00879467973021748\n",
      "\t(p̂, Â, B̂) = [0.96390383 0.9111397  0.50525891]\n",
      "\t𝔼[m] = 27.782, 𝕍[m] = 164.314476\n",
      "\tTrue fidelity at [0.07520702]: 0.972543519767456\n",
      "Completed iteration 4, setting controls to [0.07520702].\n",
      "\tTesting at [0.12520702].\n",
      "\tDiffusing by [0.1   0.1   0.001] to get from [0.07520702] to [0.12520702].\n",
      "\t\tMax sequences reached.\n",
      "\tF̂([0.12520702]) = 0.9551816008706866 ± 0.021232299438048892\n",
      "\t(p̂, Â, B̂) = [0.9103632  0.90520571 0.50560393]\n",
      "\t𝔼[m] = 12.612, 𝕍[m] = 235.29745599999995\n",
      "\tTrue fidelity at [0.12520702]: 0.931976194387412\n",
      "\tEstimated gradient: [-0.53540633].\n",
      "\tDiffusing by [0.20708127 0.20708127 0.00207081] to get from [0.12520702] to [0.02166639].\n",
      "\t\tAccuracy goal met.\n",
      "\tF̂([0.02166639]) = 0.9946566881221361 ± 0.005230755722071292\n",
      "\t(p̂, Â, B̂) = [0.98931338 0.91167997 0.50520858]\n",
      "\t𝔼[m] = 131.08035714285714, 𝕍[m] = 27775.181042729593\n",
      "\tTrue fidelity at [0.02166639]: 0.994814220248188\n",
      "Completed iteration 5, setting controls to [0.02166639].\n",
      "\tTesting at [0.07166639].\n",
      "\tDiffusing by [0.1   0.1   0.001] to get from [0.02166639] to [0.07166639].\n",
      "\t\tMax sequences reached.\n",
      "\tF̂([0.07166639]) = 0.9743921679632325 ± 0.009942115912298254\n",
      "\t(p̂, Â, B̂) = [0.94878434 0.92786195 0.50453652]\n",
      "\t𝔼[m] = 44.398, 𝕍[m] = 83774.44359600001\n",
      "\tTrue fidelity at [0.07166639]: 0.9747346008085094\n",
      "\tEstimated gradient: [-0.4052904].\n",
      "\tDiffusing by [0.18105808 0.18105808 0.00181058] to get from [0.07166639] to [-0.01886265].\n",
      "\t\tAccuracy goal met.\n",
      "\tF̂([-0.01886265]) = 0.9950443929152715 ± 0.004930741528482821\n",
      "\t(p̂, Â, B̂) = [0.99008879 0.91040658 0.50469746]\n",
      "\t𝔼[m] = 261.78, 𝕍[m] = 901224.8315999999\n",
      "\tTrue fidelity at [-0.01886265]: 0.9953075186655275\n",
      "Completed iteration 6, setting controls to [-0.01886265].\n",
      "Confirming stopping condition:\n",
      "Control parameters still at [-0.01886265], reusing existing updater.\n",
      "\t\tAccuracy goal met.\n",
      "\tF̂([-0.01886265]) = 0.9967731715730688 ± 0.001274268592649192\n",
      "\t(p̂, Â, B̂) = [0.99354634 0.94099947 0.50469176]\n",
      "\t𝔼[m] = 130.12707182320443, 𝕍[m] = 3130.8402063429075\n",
      "\tTrue fidelity at [-0.01886265]: 0.9953075186655275\n"
     ]
    },
    {
     "data": {
      "text/html": [
       "\n",
       "        <h6>Optimization Results</h6>\n",
       "        <table>\n",
       "            <tr>\n",
       "                <td>Found control parameters:</td>\n",
       "                <td>[-0.01886265]</td>\n",
       "            </tr>\n",
       "            <tr>\n",
       "                <td>Estimated fidelity:</td>\n",
       "                <td>0.9967731715730688</td>\n",
       "            </tr>\n",
       "            <tr>\n",
       "                <td>Reason for stopping:</td>\n",
       "                <td>Target fidelity achieved.</td>\n",
       "            </tr>\n",
       "            <tr>\n",
       "                <td>Data used:</td>\n",
       "                <td>7.1 kB\n",
       "            </tr>\n",
       "        </table>\n",
       "        "
      ],
      "text/plain": [
       "OptimizationResults(control_params=array([-0.01886265]), est_fidelity=0.9967731715730688, stopping_reason='Target fidelity achieved.', n_sequences_used=7074, history=[OptimizationHistoryPoint(control_params=array([0.35]), est_fidelity=0.718073784403086, cred_fidelity=(0.5000653043588816, 0.9961623334344574), n_sequences_used=500, sequence_lengths=array([10, 11, 12, 13, 14, 15, 16, 17, 18, 19, 20, 21, 22, 23, 24, 25, 26,\n",
       "       27, 28, 29, 30, 31, 32, 33, 34, 35, 36, 37, 38, 39, 40, 41, 42, 43,\n",
       "       44, 45, 46, 47, 48, 49,  3,  4,  3,  3,  3,  3,  3,  3,  3,  5,  4,\n",
       "        3,  3,  3,  3,  9,  4,  3,  3, 11,  7,  5,  3,  3,  3,  3,  3,  3,\n",
       "        3,  3,  3,  3,  3,  3,  3,  3,  3,  4,  3,  3,  3,  3,  3,  3,  3,\n",
       "        3,  3,  3, 16,  3,  3,  3,  3,  3,  3,  3,  3,  5,  5,  3,  3,  3,\n",
       "        8,  3,  3,  3, 27,  3,  3,  3,  3,  3,  3,  3,  3,  3,  3,  3,  3,\n",
       "        3,  3,  3,  3,  3,  3,  3,  3,  5,  3,  3,  3,  3,  3,  3,  3,  3,\n",
       "        3,  3,  3,  3,  5,  3,  3,  3,  3,  3,  3,  3,  5,  3,  3,  3,  3,\n",
       "        3,  3,  3,  3,  3,  3,  3,  3,  3,  3,  3,  3,  3,  3,  3,  3,  6,\n",
       "        3,  3,  3,  3,  3,  3,  3,  5,  3,  3,  3,  3,  3,  3,  3,  3, 10,\n",
       "        3,  3,  3,  4,  3,  3,  3,  3,  3,  3,  3,  3,  3,  3,  3,  3,  3,\n",
       "        3,  3,  3,  3,  3,  3,  3,  3,  7,  3,  3,  3,  3,  3,  3,  3,  3,\n",
       "        3,  6,  3,  3,  3,  3,  3,  6, 16,  3,  3,  3,  3,  3,  3,  3,  3,\n",
       "        3,  3,  3, 59,  3,  3,  3,  3,  3,  3,  3,  3,  3,  3,  3,  3,  3,\n",
       "        3,  3,  3,  4,  3,  6,  8,  3,  3,  3,  3,  3,  3,  3,  6,  3,  3,\n",
       "        3,  3,  3,  3,  3,  3,  3,  3,  3,  3,  8,  3,  7,  3,  3,  3,  3,\n",
       "        3,  3,  3,  3,  3,  4,  3,  3,  3,  3,  3,  3,  3,  3,  3,  3,  3,\n",
       "        3,  3,  3,  3,  3,  3,  3,  3,  3,  3,  3,  3,  3,  3,  3,  3,  3,\n",
       "        3,  9,  3,  3,  3,  3,  3,  3,  3,  3,  3,  3,  3,  3,  3,  3,  3,\n",
       "        3,  3,  3,  3,  3,  3,  3,  3,  3,  3,  3,  3,  3,  3,  3,  3,  3,\n",
       "        3,  3,  3,  4,  3,  3,  3,  3,  3,  3,  3,  3,  3,  3,  3,  3,  3,\n",
       "        3,  3,  3,  3,  3,  3,  3,  3,  3,  3,  3,  3,  3,  3,  3,  3,  3,\n",
       "        3,  3,  3,  3,  3,  3,  3,  3,  3, 15,  3,  3,  3,  3,  3,  3,  3,\n",
       "        3,  3,  3,  3,  3,  3,  3,  3,  3,  3,  3,  3,  3,  3,  3,  3,  3,\n",
       "        3,  3,  5,  3,  3,  3,  3,  3,  3,  3,  3,  3,  3,  3,  7,  5,  3,\n",
       "        3,  3,  3,  3,  3,  3,  3,  3,  3,  3,  3,  3,  3,  3,  3,  3,  4,\n",
       "        3,  3,  4,  3,  3,  3,  3,  6,  3,  3,  3,  3,  3,  3,  3,  3,  3,\n",
       "        3,  3,  3,  3,  3,  3,  3,  3,  3,  3,  3,  3,  3,  3,  3,  3,  3,\n",
       "        3,  3,  3,  3,  3,  3,  3]), true_fidelity=0.644859301513229), OptimizationHistoryPoint(control_params=array([0.3]), est_fidelity=0.8130838822766975, cred_fidelity=(0.500533974918813, 0.9999961588257305), n_sequences_used=1000, sequence_lengths=array([10, 11, 12, 13, 14, 15, 16, 17, 18, 19, 20, 21, 22, 23, 24, 25, 26,\n",
       "       27, 28, 29, 30, 31, 32, 33, 34, 35, 36, 37, 38, 39, 40, 41, 42, 43,\n",
       "       44, 45, 46, 47, 48, 49,  3,  3,  3,  3,  3,  3,  4,  3,  3,  3,  3,\n",
       "        3,  3,  3,  3,  3,  3,  3,  3,  3,  3,  3,  3,  3,  3,  3,  3,  3,\n",
       "        3,  3,  3,  3,  3,  3,  3,  3,  3,  3,  3,  3,  3,  3,  3,  3,  3,\n",
       "        3,  3,  3,  3,  3,  3,  3,  3, 31,  3,  3,  3,  3,  3,  3,  3,  3,\n",
       "        3,  3,  3,  3,  3,  3,  3,  3,  3,  3,  3,  3,  3,  3,  3,  3,  3,\n",
       "        3,  3,  3,  3,  3,  3,  3,  3,  3,  3, 24,  3,  3,  3,  3,  4,  5,\n",
       "        3,  3,  3,  3,  3,  3,  3,  3,  3,  3,  3,  3,  3,  3,  3,  3,  9,\n",
       "        3,  3,  3,  3,  3,  3,  3,  3,  3,  3,  3,  3,  3,  3,  3,  3,  3,\n",
       "        3, 11,  3,  3,  3,  3,  3,  3,  3, 32,  4,  3,  3,  3,  3,  3,  3,\n",
       "        3,  3,  3,  4, 12,  3,  5,  3,  3,  3,  3,  3,  3,  3,  3,  3,  3,\n",
       "        3,  3,  5,  3,  3,  3,  3,  3,  3,  3,  3,  3, 15,  3,  3,  8,  4,\n",
       "        3,  3,  3,  3,  3,  3,  3,  3,  3,  4,  3,  3,  5,  3,  3,  3,  3,\n",
       "       15,  3,  3,  3,  3,  3,  3,  6,  3,  3,  3,  3,  3,  3,  3,  3,  3,\n",
       "        3,  3,  3,  3,  3,  3,  3,  3,  3,  4,  3,  5,  3,  3,  3,  3,  5,\n",
       "        3,  3,  3,  3,  3,  4,  3,  3,  3,  3,  8,  3,  8,  3,  3,  3,  4,\n",
       "        3,  3,  4,  3,  3,  3,  3,  3,  3,  3,  3,  3,  3,  3,  3,  3,  3,\n",
       "        3,  3, 13,  7,  3,  3,  8,  3,  3,  3,  3,  3,  3,  3,  3,  3,  3,\n",
       "        3,  3,  3,  3,  3,  6,  3,  3,  3,  3,  3,  3,  3,  3,  3,  3,  3,\n",
       "       17,  5,  3,  3,  3,  3,  3,  3,  3,  7,  3,  3,  3,  3,  3,  3,  3,\n",
       "        3,  3,  5,  3,  3,  3,  3,  3,  4,  3,  3,  3,  3,  6,  3, 20,  3,\n",
       "        3,  3,  4,  4,  3,  8,  3,  3,  3,  3,  3,  3,  3,  3,  3,  3,  3,\n",
       "        4,  3,  3,  3,  3,  3,  3,  3,  3,  3,  3,  3,  3,  3,  3,  3,  3,\n",
       "        3,  3,  3,  3,  3,  3,  3,  3,  3,  3,  4,  3,  3,  3,  3,  3,  3,\n",
       "        3,  9,  3,  3,  3,  3,  3,  3,  3,  3,  3,  3,  3,  3,  3,  3,  3,\n",
       "        3,  3,  3,  3,  3,  3,  3,  3,  3,  3,  3,  3,  3,  4,  3,  3, 27,\n",
       "        3,  3,  3,  3,  6,  3,  3,  3,  4,  3,  3,  3,  3,  3,  3,  3,  3,\n",
       "        3,  4,  3,  3,  5,  3,  4,  3,  3,  3,  3,  3,  3,  5,  3,  5,  3,\n",
       "        3,  3,  3,  3,  3,  3,  3]), true_fidelity=0.7092248368386175), OptimizationHistoryPoint(control_params=array([0.3]), est_fidelity=0.8036869724508707, cred_fidelity=(0.5001130917270153, 0.9998254711057916), n_sequences_used=1500, sequence_lengths=array([10, 11, 12, 13, 14, 15, 16, 17, 18, 19, 20, 21, 22, 23, 24, 25, 26,\n",
       "       27, 28, 29, 30, 31, 32, 33, 34, 35, 36, 37, 38, 39, 40, 41, 42, 43,\n",
       "       44, 45, 46, 47, 48, 49,  5,  3, 42,  3,  3,  3,  3,  3,  3,  4,  3,\n",
       "        3,  3,  3,  3,  3,  3,  3,  3,  3,  3,  6,  3,  6,  3,  3,  3,  4,\n",
       "        3,  3,  3,  3, 27,  3, 17,  3,  3,  3,  4,  3,  3,  3,  3,  3,  4,\n",
       "        3,  3,  3,  3,  3,  3,  3,  7,  3,  3,  3,  3,  3,  5,  3,  4,  3,\n",
       "        3,  3,  7,  3,  3,  3,  3,  3,  3,  3,  3,  3,  3,  3,  3,  3,  3,\n",
       "        3,  3,  3,  3,  3,  3,  3,  3,  3,  3,  3,  3,  3,  3,  3,  3,  3,\n",
       "        3,  3,  3,  3,  3,  3,  3,  4,  3,  3,  3,  3,  3,  3,  3,  3,  3,\n",
       "        3,  3,  6,  3,  3,  3,  3,  3,  3,  3,  3,  3,  3,  3,  3, 37,  3,\n",
       "        3,  5,  3,  3, 16,  3,  3,  3,  3,  3,  3,  3,  3,  3,  3,  3,  4,\n",
       "        3,  3,  3,  3,  3,  3,  3,  3,  3,  3,  3,  3,  3,  3,  3,  3,  3,\n",
       "        6,  3,  3,  3,  3,  4,  3,  3,  3,  3,  3,  3,  3,  3,  3,  3,  4,\n",
       "        3,  3,  3,  3,  4,  3,  3,  3,  3,  3,  4,  3,  3,  4,  3,  4,  3,\n",
       "        3,  3,  3,  3,  7,  3,  3,  3,  3,  3,  3,  4,  4,  3,  3,  3,  3,\n",
       "        3,  3,  3,  3,  3,  3,  3,  3,  3,  3,  3,  3,  3,  3,  4,  3,  3,\n",
       "        3,  7, 11,  3,  3,  3,  3,  3,  3,  3,  3,  3,  3,  3,  3,  4,  3,\n",
       "        3,  3,  3,  3,  3,  3,  3,  3,  3,  3,  6,  3,  6,  3,  7,  3,  3,\n",
       "        3,  3,  3,  3,  3,  3,  3,  3,  4,  3,  3,  3,  3,  3,  3,  3,  3,\n",
       "        4,  3,  4,  4,  3,  3,  4,  3,  3,  3,  3,  8,  3,  5,  3,  3,  3,\n",
       "        3,  3,  3,  3,  4,  3,  3,  3,  3,  6,  3,  3,  3,  3,  3,  3,  3,\n",
       "        3,  3,  3,  3,  3,  3, 13,  3,  3,  3,  3,  3,  3,  3,  3,  3,  3,\n",
       "        3,  3,  3,  3,  3,  3,  6,  3,  3,  3,  3,  3,  3,  3,  3,  3,  3,\n",
       "        7,  3, 19,  3,  3,  3,  3,  3,  3,  3,  3,  3,  3,  3,  3,  3,  4,\n",
       "        3,  3,  3,  3,  3,  3,  3,  3,  6,  3,  3,  3,  3,  3,  3,  3, 15,\n",
       "        3,  3,  3,  3,  3,  3,  3,  3,  4,  3,  3,  3,  4,  5,  3,  3,  3,\n",
       "        4,  3,  3,  3,  3,  3,  3,  3,  3,  3,  3,  3,  3,  3,  3,  3,  3,\n",
       "        3,  3,  3,  3,  3,  3,  3,  3,  3,  3,  3,  3,  7,  3,  3,  3,  3,\n",
       "        3,  3,  7,  3,  3,  3,  3,  3,  3,  3,  3,  4,  3,  3,  3,  3,  3,\n",
       "        6,  3,  5,  3,  3,  4,  3]), true_fidelity=0.7092248368386175), OptimizationHistoryPoint(control_params=array([0.35]), est_fidelity=0.7849951336333825, cred_fidelity=(0.5000725427431284, 0.9999828145270556), n_sequences_used=2000, sequence_lengths=array([ 10,  11,  12,  13,  14,  15,  16,  17,  18,  19,  20,  21,  22,\n",
       "        23,  24,  25,  26,  27,  28,  29,  30,  31,  32,  33,  34,  35,\n",
       "        36,  37,  38,  39,  40,  41,  42,  43,  44,  45,  46,  47,  48,\n",
       "        49,   3,   3,   3,   3,   3,   3,   3,   3,   3,   3, 353,   3,\n",
       "         3,   3,   3,   3,   3,   3,   3,   3,   3,   3,   3,   3,   3,\n",
       "         3,   3,   4,   3,   5,   3,   3,   3,   3,   3,   3,   3,   3,\n",
       "         3,   3,   3,   3,   4,   3,   3,   3,   3,   3,   3,   3,   3,\n",
       "         3,   3,   3,   3,   3,   3,   7,   3,   3,   3,   3,   3,   3,\n",
       "         3,   3,   3,   8,   3,   3,   3,   3,   3,   3,   3,  14,   3,\n",
       "         5,   3,   3,   3,   3,   3,   3,   3,   5,   3,   3,   3,   3,\n",
       "         3,   3,   3,   3,   3,   3,   3,   3,   3,   3,   3,   4,   3,\n",
       "         3,   3,   3,   4,   3,   3,   3,   3,   3,   3,   3,   3,   3,\n",
       "         3,   3,   3,   3,   3,   3,   3,   3,   3,   4,   3,   6,   3,\n",
       "         3,   3,   3,   3,  15,   3,   3,   3,  18,   3,   3,   3,   3,\n",
       "         3,   4,   3,   3,   3,   3,   3,   3,   3,   3,   3,   3,   5,\n",
       "         3,   3,   3,   3,   3,   4,   3,   3,   3,   3,   3,   3,   3,\n",
       "         3,   3,   3,   3,   6,   3,   3,   3,   3,   6,   3,   3,   3,\n",
       "         3,   6,   3,   6,   3,   3,   3,   3,   4,   3,   3,   3,   3,\n",
       "         3,   3,   3,   5,   3,   3,   3,   3,   3,   3,   3,   3,   3,\n",
       "         3,   3,   3,   3,   3,   4,   3,   3,   4,   3,   3,   3,   5,\n",
       "         3,   3,   3,   3,   3,   3,   3,   3,   3,   3,   3,   3,   3,\n",
       "         3,   3,   3,   3,   3,   4,   3,  21,   3,   3,   3,   3,   3,\n",
       "         3,   3,   3,   3,   3,   3,   3,   3,   3,   3,   3,   3,   3,\n",
       "         3,   3,   3,   3,   3,   3,   3,   3,   3,   3,   3,   3,   3,\n",
       "         3,   3,   3,   5,   3,   3,   3,   3,   3,   3,   3,   3,   3,\n",
       "         3,   3,   3,   3,   3,   3,   3,   3,   3,   3,   4,   3,   3,\n",
       "         3,   3,   9,   3,   8,   3,   3,   3,   3,   3,   3,   3,   3,\n",
       "         3,   3,   3,   3,   3,   3,   3,   3,   3,   3,   3,   3,   3,\n",
       "         3,   5,   3,   3,   3,   3,   3,   3,   3,   3,   3,   3,   3,\n",
       "         5,   3,   3,   3,   3,   3,   3,   3,   3,   3,   3,   5,   3,\n",
       "         3,   3,   3,   3,   3,   3,   3,   3,   3,   3,   3,   3,   3,\n",
       "         3,   3,   3,   3,   3,   3,   3,   3,   3,   3,   3,   3,   3,\n",
       "         3,   3,   3,   3,   3,   3,   4,   3,   3,   3,   3,   3,   3,\n",
       "         3,   3,   3,   3,   3,   3,   3,   3,   3,   3,   3,   3,   4,\n",
       "         3,   3,   3,   5,   3,   3,   3,   3,   3,   3,   7,   3,   3,\n",
       "         3,   3,   3,   4,   3,   3,   3,   3,   3,   3,   3,   3,   3,\n",
       "         3,   3,   3,   3,   3,   3,   3,   3,   3,   3,   3,   3,   3,\n",
       "         3,   3,   4,   3,   3,   3,   3,   3,   3,   3,   3,   3,   3,\n",
       "         3,   3,   3,   3,   3,   3]), true_fidelity=0.644859301513229), OptimizationHistoryPoint(control_params=array([0.25]), est_fidelity=0.8470239864728608, cred_fidelity=(0.7287926716141543, 0.9977253959660548), n_sequences_used=2500, sequence_lengths=array([10, 11, 12, 13, 14, 15, 16, 17, 18, 19, 20, 21, 22, 23, 24, 25, 26,\n",
       "       27, 28, 29, 30, 31, 32, 33, 34, 35, 36, 37, 38, 39, 40, 41, 42, 43,\n",
       "       44, 45, 46, 47, 48, 49,  3,  3,  3,  3,  3,  3,  3,  3,  3, 24,  3,\n",
       "        4,  5,  3,  3,  3,  3,  3,  3,  3,  3,  3,  3,  3,  3,  5,  3,  3,\n",
       "        3,  3,  3,  3,  3,  3,  3,  6,  6,  3,  3,  3,  3,  3,  3,  3,  3,\n",
       "        3,  3,  3,  6,  3,  3,  3,  3,  3,  3,  3,  3, 27,  3,  3,  5,  3,\n",
       "       18,  3,  3,  3,  3,  4,  3,  3,  3,  3,  3,  3,  3,  4,  3,  3,  3,\n",
       "        3,  3,  3,  3,  3,  3,  3,  3,  4,  3,  3,  3,  3,  3,  3,  3,  3,\n",
       "        3,  3,  5,  3,  3,  3, 22, 20,  3,  3,  3,  3,  3,  3,  8,  3,  3,\n",
       "        7,  5,  3,  3,  3,  3,  3,  3,  3,  3,  4,  3,  3,  3,  3,  3,  9,\n",
       "        8,  3,  3,  3,  3,  3,  3,  3,  3,  3,  3,  3,  3,  3,  3,  3,  3,\n",
       "        3,  3,  3,  3,  3,  3,  3,  3,  3,  3,  3,  3,  3,  3,  3,  3,  3,\n",
       "        3,  3,  3,  3,  5,  3,  3,  3,  3,  3,  3,  3,  3,  3,  3,  3,  4,\n",
       "        3,  3,  4,  3,  3,  3,  4,  3,  3,  3,  3,  6,  3,  3,  3, 52,  3,\n",
       "        9,  3,  3,  3, 14,  3,  3,  3,  3,  3,  4,  3,  3,  3,  3,  3,  3,\n",
       "        3,  3,  3,  3,  3,  3,  3,  3,  3,  3,  3,  4,  7,  3,  3,  3,  3,\n",
       "        3,  3,  3,  4,  3,  3,  3,  3,  3,  3,  3,  3,  3,  3,  3,  3,  3,\n",
       "        3,  8,  3,  3,  3,  3,  3,  3,  3,  3,  3,  3,  3,  3,  4,  3,  3,\n",
       "        4,  4,  3,  3,  3,  3,  3,  3,  3,  3,  3,  3,  3,  7,  3,  4,  3,\n",
       "        3,  5,  3,  3,  3,  3,  3,  3,  3,  3,  4,  3, 29,  3,  4,  3,  3,\n",
       "        3,  3,  3,  3,  3,  3,  4,  3,  3,  3,  3,  3,  3,  3,  3,  3,  3,\n",
       "        3,  3,  3,  4,  3,  3,  3,  3,  3,  3,  3,  3,  4,  3,  3,  3,  3,\n",
       "        3,  3,  3,  3,  4,  3,  3,  3,  5,  3,  3,  5,  3,  3,  3,  3,  3,\n",
       "        3,  3,  3,  3,  3,  3,  3,  4,  4,  3,  3,  3,  7,  3,  3,  3,  3,\n",
       "        3,  3,  3,  4,  3,  3,  3,  3,  3,  5,  3,  3, 39,  3,  3,  3,  3,\n",
       "        3,  3,  3,  3,  3,  7,  3,  3,  3,  3,  3,  3,  3,  3,  3,  3,  3,\n",
       "        3,  3,  3,  3,  3,  3,  3,  3,  8,  3,  3,  5,  3,  3,  3,  3,  3,\n",
       "        4,  3,  3,  3,  3,  6,  3,  4,  3,  3,  3,  3,  4,  3,  3,  4,  3,\n",
       "        3,  5,  3,  3,  8,  3,  3,  3,  4,  6,  7,  3,  3,  3,  3,  3,  4,\n",
       "        4,  3,  3,  3,  3,  3,  3]), true_fidelity=0.7776996192603288), OptimizationHistoryPoint(control_params=array([0.2]), est_fidelity=0.8838261331924047, cred_fidelity=(0.8194326763678245, 0.9674830192354028), n_sequences_used=3000, sequence_lengths=array([10, 11, 12, 13, 14, 15, 16, 17, 18, 19, 20, 21, 22, 23, 24, 25, 26,\n",
       "       27, 28, 29, 30, 31, 32, 33, 34, 35, 36, 37, 38, 39, 40, 41, 42, 43,\n",
       "       44, 45, 46, 47, 48, 49,  3,  3,  3,  3,  3,  3,  3,  3,  3,  3,  3,\n",
       "        3,  3,  3,  3,  5,  3, 15,  3,  4,  3,  3,  3,  3,  6,  3,  3,  3,\n",
       "        3,  5,  3,  3,  5,  5,  3,  4,  3,  3,  3,  5,  4,  4,  3,  3,  3,\n",
       "        6,  4,  3,  3,  3,  4,  3,  4,  3,  4,  4,  3,  3,  5,  3,  4,  3,\n",
       "        3,  3,  4,  4,  3,  5,  3,  3,  3,  3,  5,  3,  3,  4,  3,  3,  3,\n",
       "        5,  6,  3,  3, 13,  3,  3,  5,  3,  4,  3,  3,  3,  3,  4,  3,  3,\n",
       "        3,  3,  3,  3,  3,  4,  3,  3,  5,  3,  3,  3,  4,  6,  4,  4,  3,\n",
       "        4,  4,  3,  4,  3,  4,  5,  4,  3,  4,  4,  4,  3,  3,  3,  3,  4,\n",
       "        3, 11,  9,  6,  3,  3,  3,  3,  3,  3,  3,  3,  7,  3,  3,  3,  3,\n",
       "        3,  3,  3,  3,  3,  3,  3,  3,  3,  3,  3,  4,  4,  3,  4,  3,  3,\n",
       "        3,  4,  4,  3,  6,  4,  4,  4,  4, 14,  3,  7,  3,  3,  3,  3,  4,\n",
       "        4,  3,  3,  3,  5,  3,  6,  3,  3,  3,  3,  3,  3,  5,  5,  6,  3,\n",
       "        4,  4,  3,  3,  6,  5,  3,  4,  3,  3,  3,  3,  4,  3,  3,  6,  4,\n",
       "        3,  4,  3,  4,  3,  3,  3,  4,  3,  3,  3,  4,  5,  4,  3,  3,  4,\n",
       "        3,  3,  5,  6,  3,  4,  4,  3,  4,  4,  3,  3,  4,  4,  3,  4,  6,\n",
       "        3,  3,  3,  4,  4,  3,  3,  3,  4,  3, 12,  3,  4,  3,  3,  3,  4,\n",
       "        3,  4,  6,  3,  5,  3,  3,  3,  3,  3,  4,  3,  4,  3,  5,  4, 35,\n",
       "        3,  3,  3,  5,  3,  3,  5,  3,  3,  3,  5,  3,  3,  3,  4,  3,  3,\n",
       "        3,  4,  4,  3,  3,  6,  4,  6,  3,  3,  4,  4,  4,  3,  3,  3,  3,\n",
       "        3,  3,  4,  3,  3,  3,  3,  3,  3,  3,  3,  3,  4,  4,  3,  5,  3,\n",
       "        3,  4,  3,  3,  3,  4,  7,  3,  4,  4,  3,  3,  4,  3,  4,  4,  3,\n",
       "        3,  4,  5,  5,  3,  3,  3,  4,  5,  3,  4,  4,  3,  3,  3,  3,  3,\n",
       "        7,  3,  3,  3,  3,  4,  3, 13,  3,  3,  4,  3,  3,  3,  3,  5,  4,\n",
       "        7,  3,  4,  3,  5,  3,  4,  3,  4,  4,  7,  4,  4,  5,  3,  3,  4,\n",
       "        4,  3,  5,  5,  3,  3,  3,  4,  5,  3,  5,  3,  3,  3,  3,  3,  4,\n",
       "        4,  5,  5,  5,  3,  3,  4,  4,  4,  3,  3,  4,  3,  3,  4,  3,  3,\n",
       "        3,  4,  5,  4,  4,  4,  4,  4,  4,  5,  3,  5,  3,  4,  4,  3,  6,\n",
       "        3,  3,  4,  5,  3,  3,  3]), true_fidelity=0.8452046060904319), OptimizationHistoryPoint(control_params=array([0.2]), est_fidelity=0.8943168631213452, cred_fidelity=(0.8535990402575915, 0.9674830192354028), n_sequences_used=3500, sequence_lengths=array([10, 11, 12, 13, 14, 15, 16, 17, 18, 19, 20, 21, 22, 23, 24, 25, 26,\n",
       "       27, 28, 29, 30, 31, 32, 33, 34, 35, 36, 37, 38, 39, 40, 41, 42, 43,\n",
       "       44, 45, 46, 47, 48, 49,  4,  5,  4,  3,  4,  5,  3,  4,  4,  4,  4,\n",
       "        6,  6,  3,  3,  3,  6,  8,  4,  4,  3,  6,  4,  6,  4,  5,  3,  3,\n",
       "        4,  3,  7,  4,  3,  4,  3,  6,  4,  4,  4,  3,  5,  4,  3,  3,  4,\n",
       "        4,  5,  4,  5,  5,  3,  3,  4,  3,  4,  4,  4,  7,  5,  4,  3,  6,\n",
       "        5,  3,  6,  5,  4,  4,  4,  4,  5,  4,  5,  4,  5,  8,  4,  6,  3,\n",
       "        5,  4,  5,  5,  3,  4,  3,  4,  3,  5,  4,  8,  4,  3,  5,  4,  4,\n",
       "        3,  4,  8,  4,  7,  4,  4,  4,  4,  4,  4,  3,  4,  3,  5,  4,  3,\n",
       "        6,  6,  4,  3,  3,  4,  4,  4,  3,  4,  3, 10,  3,  4,  4,  7,  3,\n",
       "        3,  4,  4,  4,  4,  5,  4,  4, 10,  4,  5,  4,  4,  7,  3,  7,  3,\n",
       "        5,  5,  4,  3,  4,  4,  5,  3,  6,  6,  4,  6,  5,  3,  4,  5,  5,\n",
       "        7,  4,  3,  4,  4,  7,  6,  4,  4,  4,  4,  5,  3,  4,  6,  6,  5,\n",
       "        4,  4,  4,  7,  5,  5,  4,  4,  5,  5,  6,  8,  5,  4,  4,  4,  4,\n",
       "        6,  4,  5,  6,  4,  4,  3,  4,  6,  3,  5,  8,  7,  5,  4,  4,  5,\n",
       "        4,  4,  4,  4,  3,  4,  8,  4,  9,  3,  5,  5,  5,  3,  7,  3,  4,\n",
       "        5,  4,  4,  5,  5,  5,  5,  4,  4,  5,  4,  4,  4,  4,  5,  5,  4,\n",
       "        4,  4,  6,  5,  5,  4,  4,  6,  3,  3,  4,  6,  7,  4,  4,  4,  4,\n",
       "        4,  4,  6,  6,  4,  4,  3,  5,  6,  3,  4,  4,  5,  4,  4,  4,  4,\n",
       "        4,  5,  4,  3,  5,  4,  5,  4,  4,  5,  4,  4,  7,  5,  4,  4,  4,\n",
       "        4,  5,  5,  4,  5,  5,  4,  6,  4,  4,  5,  5,  4,  4,  7,  5,  4,\n",
       "        6,  5,  3,  3,  4,  4,  5,  4,  6,  4,  5,  6,  5,  4,  4,  6,  5,\n",
       "        4,  4,  4,  5,  5,  4, 10,  5,  4,  5,  4,  5,  4,  4,  5,  4,  6,\n",
       "        6,  6,  5,  4,  5,  5,  4,  5,  4,  5,  4,  4,  4,  4,  5,  5,  6,\n",
       "        4,  5,  4,  3,  5,  5,  5,  4,  4,  3,  4,  4,  7,  6,  7,  5,  4,\n",
       "        5,  5,  4,  4,  6,  3,  3,  6,  4,  7,  4,  6,  6,  5,  5,  4,  3,\n",
       "        4,  5,  5,  4,  4,  4,  6,  5,  8,  4,  5,  4,  4,  4,  5,  5,  5,\n",
       "        4,  5,  4,  4,  4,  4,  4,  4,  4,  3,  4,  4,  3,  4,  3,  4,  5,\n",
       "        6,  4,  4,  4,  4,  5,  5,  4,  4,  4,  4,  4,  5,  3,  4,  4,  6,\n",
       "        4, 12,  3,  3,  4,  4,  4]), true_fidelity=0.8452046060904319), OptimizationHistoryPoint(control_params=array([0.25]), est_fidelity=0.828521139597072, cred_fidelity=(0.6872307966213484, 0.9993671410602215), n_sequences_used=4000, sequence_lengths=array([10, 11, 12, 13, 14, 15, 16, 17, 18, 19, 20, 21, 22, 23, 24, 25, 26,\n",
       "       27, 28, 29, 30, 31, 32, 33, 34, 35, 36, 37, 38, 39, 40, 41, 42, 43,\n",
       "       44, 45, 46, 47, 48, 49,  5,  9,  3,  4,  3,  3,  4,  3,  6,  3,  4,\n",
       "        3,  3,  3,  5,  3,  3,  4,  3,  4,  3,  3,  3,  3,  3,  3,  6,  3,\n",
       "        3,  3,  5,  3,  5,  3,  3,  4, 38,  3,  3,  4,  3,  3,  3,  3,  3,\n",
       "        3,  3,  4, 13,  3,  4,  4,  3,  3,  3,  3,  3,  3,  3,  6,  3,  3,\n",
       "        3,  3,  3,  4,  3,  4,  3,  4,  3,  3,  3,  3,  3,  3,  4,  3,  3,\n",
       "        3,  3,  4,  4,  3,  6,  3,  3,  3,  3,  3,  3,  4,  3,  3,  3,  3,\n",
       "        3,  3,  3,  4,  3,  3,  3,  3,  3,  5,  4,  3,  3,  3,  3,  3,  3,\n",
       "        5,  3,  3,  3,  3,  3,  3,  3,  3,  3,  4,  3,  3,  3,  3,  3,  3,\n",
       "        3,  5,  3,  3,  3,  4,  3,  3,  3,  3,  3,  4, 17,  3,  3,  3,  3,\n",
       "        3,  3,  3,  3,  3,  3,  4,  5,  3,  3,  3,  3,  3,  3,  3,  3,  3,\n",
       "        4,  3,  3,  3,  3,  3,  3,  4,  3,  3,  5,  3,  3,  3,  3,  9,  3,\n",
       "        3,  3,  4,  3,  4,  3,  3,  3,  4,  3,  3,  3,  3,  3,  3,  3,  3,\n",
       "        3,  3,  3,  3,  3,  3,  3,  3,  3,  3,  3,  3,  3,  3,  3,  3,  3,\n",
       "        3,  3,  3,  8,  4,  3,  3,  3,  3,  3,  3,  4,  3,  3,  3,  3,  3,\n",
       "        3,  3,  3,  3,  3,  3,  3,  3,  3,  3,  7,  3,  3,  3,  3,  3,  3,\n",
       "        3,  3,  3,  3,  3,  4,  3,  3,  3,  4,  3,  3,  6,  3,  3,  3,  4,\n",
       "        3,  3,  3,  3,  3,  4,  3,  3,  3,  3,  3,  3,  4,  3,  3,  4,  3,\n",
       "        3,  3,  3,  3,  3,  4,  3,  3,  3,  3,  3,  3,  3,  4,  3,  3,  3,\n",
       "        3,  3,  3,  3,  3,  3,  3,  3,  3,  3,  3,  3,  4,  3,  3,  3,  3,\n",
       "        7,  3,  3,  3,  3,  3,  3,  3,  3,  3,  3,  3,  3,  3,  3,  3,  3,\n",
       "        3,  3,  3,  3,  4,  4,  3,  4,  3,  3,  3,  3,  4,  3,  3,  3,  3,\n",
       "        3,  3,  3,  7,  3,  3,  3,  3,  3,  3,  3,  3,  3,  3,  3,  3,  3,\n",
       "        4,  3,  3,  3,  3,  3,  3,  3,  3,  3,  4,  3,  3,  3,  3,  3,  3,\n",
       "        3,  3,  3,  3,  3,  3,  3,  3,  3,  3,  3,  3,  3,  3,  3,  3,  3,\n",
       "        3,  3,  3,  3,  3,  3,  3,  3,  3,  3,  3,  3,  3,  3,  3,  3,  3,\n",
       "        3,  4,  3,  3,  3,  3,  3,  3,  3,  3,  3,  3,  3,  3,  3,  4,  3,\n",
       "        3,  3,  3,  3,  3,  6,  3,  3,  3,  3,  3,  3,  3,  3,  3,  3,  3,\n",
       "        3,  3,  3,  3,  6,  3,  3]), true_fidelity=0.7776996192603288), OptimizationHistoryPoint(control_params=array([0.15]), est_fidelity=0.92240755644491, cred_fidelity=(0.8771396844250074, 0.9622048234699396), n_sequences_used=4500, sequence_lengths=array([10, 11, 12, 13, 14, 15, 16, 17, 18, 19, 20, 21, 22, 23, 24, 25, 26,\n",
       "       27, 28, 29, 30, 31, 32, 33, 34, 35, 36, 37, 38, 39, 40, 41, 42, 43,\n",
       "       44, 45, 46, 47, 48, 49,  5,  3,  3,  5,  3,  3,  3,  5,  3, 30,  6,\n",
       "       13,  5,  3,  4,  9,  3,  4,  7,  3,  3,  3,  3,  6,  4,  3, 22,  4,\n",
       "        4,  6, 13,  4,  3,  3,  3,  3,  5,  3,  3,  4,  4,  3,  3,  3,  3,\n",
       "        3,  3,  4,  4,  6,  3,  6,  5,  4,  3,  6,  6,  4,  5,  6,  8,  8,\n",
       "        8, 10,  6,  5,  8, 15,  3,  4, 28,  6,  7,  4,  5, 14,  3, 10,  7,\n",
       "        9,  5,  6,  5,  3,  3,  5,  5,  3,  6,  6,  7,  6,  4,  6,  3,  7,\n",
       "       10,  4,  4, 24,  3,  8, 10, 10,  5,  4,  4,  4,  4,  5, 12,  8,  3,\n",
       "        5,  6,  3,  7,  3,  3,  5, 25,  5,  7,  5, 32, 10,  6,  7,  8,  5,\n",
       "        6, 36,  4,  8,  9,  3,  7,  7,  7,  5, 16,  4,  7,  7,  4,  3,  4,\n",
       "        6, 14,  3,  5,  9,  9,  4,  6,  8,  6,  5,  6,  9,  6,  9,  5,  5,\n",
       "        4,  4,  6,  6,  5,  7,  5,  8,  5,  7,  6,  6,  8,  5,  4,  6,  8,\n",
       "        7,  8,  6,  9,  5, 11,  4,  5,  8,  7,  5,  6, 11,  6,  6,  3,  6,\n",
       "        7,  5, 11,  5, 12,  6,  6,  6, 19,  7,  8,  6,  5,  5,  5,  7,  6,\n",
       "        7,  9,  6,  6,  4,  6,  6,  5,  7,  4,  5,  5,  5, 10,  6,  7,  5,\n",
       "       11,  5,  8,  6,  6,  4,  6,  7,  6,  7,  5,  6,  5,  6,  8,  5,  6,\n",
       "        5,  6,  5,  7,  5,  9,  5,  9,  4, 23,  5,  5,  8,  7,  6,  7,  6,\n",
       "        7,  5,  4,  5,  6,  6,  5,  7,  6,  8,  5,  5,  5,  5,  6,  6,  5,\n",
       "        5, 10,  7,  7,  6,  5,  5,  4,  5,  7,  7,  6,  4,  4,  4,  5,  5,\n",
       "        9,  7,  5,  6,  7,  5,  5,  5,  6,  6, 10,  4,  6,  5,  4,  5,  6,\n",
       "        6,  6, 11,  6,  5,  5,  7,  5,  5,  5,  6,  5,  6,  4,  6,  6,  8,\n",
       "        7,  8,  5,  9,  7,  6,  6,  6,  7,  7,  5,  5,  4,  4,  4,  5,  5,\n",
       "        5,  8,  6,  5,  9,  7,  5,  6,  6,  7,  5,  6,  6,  4,  4,  6,  6,\n",
       "        5,  6,  5,  4,  6,  5,  6, 10,  4,  5,  5,  6,  5,  6,  4,  5,  5,\n",
       "        6,  5,  5,  6,  5,  5,  6,  5,  5,  4,  5,  5,  4,  5,  5,  6,  9,\n",
       "        5,  6,  5,  6,  7,  6,  5,  5,  5,  5,  5,  8,  5,  4,  7,  7,  5,\n",
       "        4,  5,  6,  5,  5,  6,  8, 10,  6,  9,  8,  6,  5,  7,  6,  7, 10,\n",
       "        5, 10,  6,  8,  7,  7,  7,  6,  5,  5,  7,  5,  8,  5,  8,  5,  7,\n",
       "        6,  7,  6,  7,  5,  5,  6]), true_fidelity=0.9060425377819779), OptimizationHistoryPoint(control_params=array([0.1]), est_fidelity=0.9598040472564002, cred_fidelity=(0.9311318980117758, 0.9883773070606314), n_sequences_used=5000, sequence_lengths=array([10, 11, 12, 13, 14, 15, 16, 17, 18, 19, 20, 21, 22, 23, 24, 25, 26,\n",
       "       27, 28, 29, 30, 31, 32, 33, 34, 35, 36, 37, 38, 39, 40, 41, 42, 43,\n",
       "       44, 45, 46, 47, 48, 49,  6, 39, 32, 12, 26, 12,  9, 13, 33, 18,  6,\n",
       "       15, 17,  6, 30, 11, 29, 18, 14, 26, 26, 28, 10, 24, 10, 39, 32,  8,\n",
       "       40, 35, 18, 16, 42, 35, 17, 36, 17, 41,  5, 50, 14, 13, 65, 33, 18,\n",
       "       22, 15, 31, 11, 24,  7, 36, 13, 12, 18, 16,  5, 20, 25, 23, 10, 19,\n",
       "       23, 18, 15, 21, 21, 16, 13, 10, 11, 10,  8, 23, 12, 19, 14, 14, 16,\n",
       "       15, 28, 29, 19, 16,  5, 13, 14, 12, 13, 21, 21, 11,  9, 14, 19, 12,\n",
       "       20, 20, 20, 10,  9, 14, 19, 20, 14, 10, 11, 34, 15, 16, 15, 27, 19,\n",
       "       12, 11, 10,  3, 15, 19, 12,  5,  9, 14, 19, 19, 14, 32, 14, 15, 12,\n",
       "       19, 14, 22, 17, 25, 10, 17, 13,  7, 12, 16, 16, 20, 12, 18, 20, 14,\n",
       "       21, 18, 14, 28, 15, 14, 19, 16, 24, 14, 15, 14, 13, 14, 12, 14, 15,\n",
       "       23, 11, 23, 21, 14, 11, 22, 11, 15, 12, 12, 11, 15, 20, 14, 12,  9,\n",
       "       11, 17, 17, 12, 11, 12, 11, 13, 12, 12, 11, 10, 17,  6, 15, 16, 10,\n",
       "        8, 17, 10, 10,  7, 17, 10,  9, 11, 15, 20, 13, 21,  9, 12, 15, 11,\n",
       "        8, 18,  8, 13, 11, 11, 14, 11, 12, 13, 10, 10, 17, 17, 11, 12, 17,\n",
       "       15, 10, 14, 15, 19, 19, 11, 14, 13, 17, 14, 10, 10, 15, 16, 15, 17,\n",
       "       13, 12, 13, 16,  8,  9, 13,  9, 14, 16,  9, 16, 12,  9, 20, 13, 10,\n",
       "        8, 10, 12, 29, 15, 10, 10, 12, 14, 10,  9,  9, 22,  7, 14, 12, 14,\n",
       "       19, 11, 29, 12, 11, 12, 15, 19, 13, 14, 12, 12, 21, 10, 11,  9, 14,\n",
       "        9, 18, 10, 14, 11, 15, 11, 11, 13, 20, 15, 13, 12, 11, 15, 60, 17,\n",
       "       11,  9, 10, 12, 11,  9, 16, 11, 12, 13,  8, 17,  8, 21, 16, 15, 12,\n",
       "       18, 13,  8,  9, 10, 10, 15, 11, 15, 12,  8, 10, 13, 11,  8, 10, 10,\n",
       "        7, 13,  9,  5, 15,  9, 12,  9, 12,  8, 10, 14, 10, 16, 10, 14, 11,\n",
       "       15, 13, 17, 10, 13,  8, 14, 14, 13,  9, 10, 13,  8, 17, 11, 11, 12,\n",
       "       13, 16, 10,  9,  9, 12, 12, 10, 10, 20, 17, 14, 10, 13, 15, 11, 11,\n",
       "       11,  7, 11, 12, 16, 18, 11, 10, 12, 11, 11, 17, 19, 12, 18, 13, 15,\n",
       "        8, 12, 13, 10, 16, 14, 14, 12, 11, 14,  9, 10, 12, 10, 10, 15,  8,\n",
       "       14,  7, 12,  9, 14, 15, 12, 11,  9, 11, 10, 12, 12, 10, 16, 12, 15,\n",
       "       13, 11, 12, 13, 11, 18, 14]), true_fidelity=0.9545798281809722), OptimizationHistoryPoint(control_params=array([0.07520702]), est_fidelity=0.9819519173558354, cred_fidelity=(0.9675142421008726, 0.999839058226651), n_sequences_used=5500, sequence_lengths=array([ 10,  11,  12,  13,  14,  15,  16,  17,  18,  19,  20,  21,  22,\n",
       "        23,  24,  25,  26,  27,  28,  29,  30,  31,  32,  33,  34,  35,\n",
       "        36,  37,  38,  39,  40,  41,  42,  43,  44,  45,  46,  47,  48,\n",
       "        49,  12,  11,  24,  12,   7,  16,  13,  34,  10,   7,  21,  10,\n",
       "        23,   7,  17,   8,   6,   8,   8,  12,  11,  11,   9,  13,  11,\n",
       "        37,   7,  11,   7,  15,  16,  10,  19,  19,  19,  12,   7,  11,\n",
       "        12,  18,  16,  13,  16,  25,  25,  29,  14,  20,  26,  28,  19,\n",
       "        15,  27,   9,  12,  21,  16,  27,  12,  11,  24,  30,  36,  21,\n",
       "        15,  28,  19,  17,  16,  22,  26,  22,  19,  28,  16,  19,  18,\n",
       "        21,  19,  20,  10,  13,  22,  20,  16,  11,  24,  33,  25,  20,\n",
       "        22,  15,  30,  18,  18,  14,  24,  15,  47,  24,  14,  25,  18,\n",
       "        23,  31,  12,  17,  17,  20,  50,  23,  20,  23,  17,  34,  13,\n",
       "        23,  17,  21,  27,  19,  16,  24,  37,  20,  32,  35,  23,  21,\n",
       "        35,  29,  29,  17,  25,  20,  20,  23,  17,  21,  21,  31,  25,\n",
       "        16,  26,  23,  22,  30,  47,  28,  37,  26,  25,  27,  32,  22,\n",
       "        48,  20,  29,  27,  36,  33,  29,  28,  24,  36,  22,  39,  37,\n",
       "        15,  44,  25,  52,  31,  28,  47,  49,  32,  33,  31,  26,  24,\n",
       "        29,  22,  28,  25,  33,  31,  27,  27,  27,  31,  20,  29,  19,\n",
       "        24,  24,  21,  22,  27,  32,  37,  23,  54,  29,  30,  36,  31,\n",
       "        28,  29,  44,  27,  21,  70,  25,  45,  25,  76,  24,  30,  27,\n",
       "        25,  27,  28,  27,  37,  33,  76,  23,  27,  31,  27,  34,  36,\n",
       "        41,  25,  23,  31,  33,  41,  32,  22,  66,  28,  58,  32,  50,\n",
       "        38,  28,  39,  34,  27,  24,  42,  21,  31,  26,  35,  21,  73,\n",
       "        18,  36,  26,  35,  28,  40,  29,  34,  39,  26,  30,  38,  64,\n",
       "        29,  31,  62,  23,  34,  35,  31,  34,  27,  80,  32,  53,  36,\n",
       "        18,  17,  28,  48,  35,  37,  24,  42,  27,  22,  32,  27,  28,\n",
       "        32,  33,  37,  23,  29,  22,  23,  40,  32,  24,  25,  31,  27,\n",
       "        23, 131,  34,  40,  82,  44,  20,  27,  33,  35,  27,  19,  27,\n",
       "        26,  24,  28,  22,  19,  23,  40,  29,  21,  17,  17,  24,  20,\n",
       "        46,  20,  85,  22,  36,  39,  25,  24,  22,  23,  35,  38,  21,\n",
       "        27,  28,  38,  24,  47,  21,  22,  27,  27,  27,  35,  33,  23,\n",
       "        34,  45,  31,  37,  33,  29,  29,  21,  18,  29,  18,  24,  17,\n",
       "        26,  38,  24,  19,  22,  19,  22,  29,  30,  22,  22,  30,  41,\n",
       "        27,  23,  20,  22,  35,  38,  99,  24,  24,  19,  27,  29,  32,\n",
       "        33,  31,  32,  47,  27,  64,  30,  31,  22,  20,  44,  27,  30,\n",
       "        23,  26,  24,  23,  23,  27,  26,  26,  30,  23,  27,  30,  23,\n",
       "        39,  23,  32,  26,  32,  26,  28,  36,  45,  28,  41,  24,  25,\n",
       "        19,  22,  27,  23,  25,  25,  26,  22,  26,  22,  23,  33,  27,\n",
       "        32,  62,  22,  22,  23,  17]), true_fidelity=0.972543519767456), OptimizationHistoryPoint(control_params=array([0.12520702]), est_fidelity=0.9551816008706866, cred_fidelity=(0.9197156862339988, 0.9880010514255269), n_sequences_used=6000, sequence_lengths=array([ 10,  11,  12,  13,  14,  15,  16,  17,  18,  19,  20,  21,  22,\n",
       "        23,  24,  25,  26,  27,  28,  29,  30,  31,  32,  33,  34,  35,\n",
       "        36,  37,  38,  39,  40,  41,  42,  43,  44,  45,  46,  47,  48,\n",
       "        49,  22,  19,   6,   9,  24,  26,  12,  11,   9,  11,   9,  10,\n",
       "         4,   5,   6,   5,   6,  41,  13,   4,   9,  16,   5,   6,   6,\n",
       "        10,  15,  14,  10,  14,  13,   6,   5,   7,  14,  12,  10,  16,\n",
       "        12,   8,   7,  11,  11,  18,  17,  10,  10,  10,  23,  11,  26,\n",
       "        15,  27,  19,  12,  15,  11, 311,  10,  10,  18,  10,   7,   5,\n",
       "        13,  19,  14,  11,  13,   7,  13,  14,   9,  30,   6,  10,  10,\n",
       "         4,  16,  12,  10,   6,  13,   6,  10,   8,  20,  24,  11,   8,\n",
       "         8,  10,  14,  10,  12,  27,   8,  25,   4,  10,   7,   6,   8,\n",
       "        10,  19,  16,   6,   7,  17,   4,   8,   5,   9,  12,   8,   6,\n",
       "         6,  24,   9,   8,  15,  11,   8,  10,   5,   6,   7,   7,   7,\n",
       "         6,  10,   8,   8,   9,   8,   5,   8,  10,   9,   8,  14,  11,\n",
       "         8,   6,   4,   8,   8,   7,   8,  12,   7,   6,   9,  10,   8,\n",
       "         9,  11,   8,   8,   6,  10,   9,  11,  10,   9,   9,  10,   8,\n",
       "         9,   8,   8,   4,   8,   9,   7,   6,  10,   8,  19,   9,   9,\n",
       "         9,  13,   7,   8,   7,  11,   7,  12,   7,   9,  12,   4,  15,\n",
       "         6,   4,  17,   9,   9,   6,   9,  14,  10,   7,   5,   8,   8,\n",
       "         6,  15,  18,   8,   8,   8,   9,  10,  20,  12,  11,   6,  18,\n",
       "        10,   9,  11,  10,   9,   7,   8,  10,  16,  13,   9,  13,   9,\n",
       "        10,  11,   7,   8,   8,  12,  16,  11,  13,  19,   8,  10,  11,\n",
       "         8,   9,  10,   9,   9,   8,   8,   8,   9,  13,  24,   6,  20,\n",
       "         8,   8,  10,   8,   8,  35,   7,  13,  14,   9,  12,   7,  11,\n",
       "        11,  10,   9,   6,  35,   8,  14,   7,   8,   8,   7,   7,   9,\n",
       "         7,  13,   9,  12,  11,   9,   6,   6,  11,   7,  17,   8,   9,\n",
       "         6,   8,  10,  12,  10,  10,  10,  10,   9,   7,   8,   9,  10,\n",
       "         8,   8,   8,   8,  11,  10,   7,   6,  10,   8,  10,  10,   8,\n",
       "        13,  10,  14,   7,  10,   7,  13,  10,  12,  14,  11,   9,   8,\n",
       "        10,   7,  18,  11,   8,   8,  13,  11,  12,   6,   9,   8,  10,\n",
       "         8,   6,   7,  11,  10,   9,  11,  11,  11,   7,  31,  14,   9,\n",
       "         9,  10,  11,   8,  10,   8,   8,  13,  10,   9,  13,  11,  10,\n",
       "        16,  15,   7,  10,  15,   7,  14,   7,  12,   9,   8,   9,   9,\n",
       "         8,   9,  11,   8,   9,  10,   8,  12,   9,  10,  11,   9,   8,\n",
       "        11,   9,  14,  10,  12,  11,  10,  11,  18,   8,  15,   7,   7,\n",
       "        10,  14,  10,  10,   7,  11,  11,   9,   7,  19,  10,   7,  14,\n",
       "        11,   8,  10,  11,  11,  17,   8,   9,  12,   9,  13,   8,  12,\n",
       "         7,   9,   6,  15,   8,  14,  14,  13,  11,   9,  14,   9,  13,\n",
       "        12,  12,   8,  12,  11,  11]), true_fidelity=0.931976194387412), OptimizationHistoryPoint(control_params=array([0.02166639]), est_fidelity=0.9946566881221361, cred_fidelity=(0.9868365738445987, 0.9990902487287835), n_sequences_used=6112, sequence_lengths=array([  10,   11,   12,   13,   14,   15,   16,   17,   18,   19,   20,\n",
       "         21,   22,   23,   24,   25,   26,   27,   28,   29,   30,   31,\n",
       "         32,   33,   34,   35,   36,   37,   38,   39,   40,   41,   42,\n",
       "         43,   44,   45,   46,   47,   48,   49,  540,   98,   21,   97,\n",
       "        236,  153,  136,   33,   67,  223,   87,   37,  750,   71,  254,\n",
       "        660,   99,  558,  493,  160,  327,  317,  210,   36,  103,  166,\n",
       "         75,  157,  247,  160,  159,  259,  385,   52,  252,  143,   77,\n",
       "        195,  206,  253,   56,   89,  143, 1182,   95,   89,  147,   88,\n",
       "        108,  262,  241,  178,  148,   97,  190,   87,   80,  177,   70,\n",
       "        305,   57,   74,  101,  129,  142,   97,  153,   13,  123,  111,\n",
       "         42,   75]), true_fidelity=0.994814220248188), OptimizationHistoryPoint(control_params=array([0.07166639]), est_fidelity=0.9743921679632325, cred_fidelity=(0.9567547606416392, 0.9893100869359754), n_sequences_used=6612, sequence_lengths=array([  10,   11,   12,   13,   14,   15,   16,   17,   18,   19,   20,\n",
       "         21,   22,   23,   24,   25,   26,   27,   28,   29,   30,   31,\n",
       "         32,   33,   34,   35,   36,   37,   38,   39,   40,   41,   42,\n",
       "         43,   44,   45,   46,   47,   48,   49,    5,   90,   55,   55,\n",
       "         23,  154,   12, 6435,   60,  407,  267,  454,   25,   25,  196,\n",
       "         37,  110,   79,   27,   45,   21,   26,   59,   30,   57,   48,\n",
       "         21,   11,   81,   52,  611,   22,   41,   14,   12,    5,   29,\n",
       "         58,  361,   28,   63,   29,   32,   23,   38,   63,   47,   34,\n",
       "         68,   42,   43,   49,   27,   12,   24,   26,   13,   12,   27,\n",
       "         22,   16,   13,   22,    6,   34,   36,   25,   36,   25,   18,\n",
       "         27,   23,   40,   26,   16,   49,   40,   35,   24,   39,   21,\n",
       "        111,   24,   22,   29,   21,   34,   57,   24,   41,   30,   32,\n",
       "         32,   20,   46,   21,   20,   19,   38,   77,   28,   24,   27,\n",
       "         45,   36,   14,   18,   19,   27,   31,   25,   24,   35,   31,\n",
       "         49,   14,   19,   34,   25,   22,   54,   31,   57,   21,   45,\n",
       "         29,   26,   37,   34,   16,   34,   25,   19,   36,   20,   35,\n",
       "         29,   33,   32,   41,   14,   14,   17,   32,   26,   19,   17,\n",
       "         25,   23,   27,   22,   21,   43,   24,   21,   40,   21,   25,\n",
       "         27,   29,   28,   42,   37,   27,   21,   16,   19,  110,   40,\n",
       "         27,   25,   34,   34,   22,   12,   19,   24,   20,   27,   29,\n",
       "         26,   27,   20,   23,   21,   20,   30,   16,   23,   23,   70,\n",
       "         19,   28,   28,   18,   14,   26,   17,   19,   19,   24,   19,\n",
       "         17,   22,   13,   33,   28,   24,   17,   17,   18,   18,   26,\n",
       "         31,   27,   28,   23,   16,   20,   50,   23,   20,   21,   23,\n",
       "         23,   16,   21,   32,   33,   26,   16,   26,   19,   17,   29,\n",
       "         23,   27,   19,   29,   22,   21,   17,   21,   18,   20,   22,\n",
       "         15,   37,   26,   18,   19,   26,   20,   22,   31,   23,   22,\n",
       "         16,   24,   16,   19,   17,   37,  104,   24,   23,   26,   32,\n",
       "         21,   21,   22,   16,   20,   34,   44,   24,   24,   37,   31,\n",
       "         12,   21,   17,   26,   28,   21,   18,   39,   14,   21,   44,\n",
       "         23,   33,   18,   20,   14,   18,   30,   24,   18,   22,   16,\n",
       "         23,   25,   24,   21,   22,   31,   15,   33,   19,   37,   30,\n",
       "         20,   20,   18,   17,   21,   25,   17,   22,   20,   17,   41,\n",
       "         26,   24,   22,   27,   41,   33,   17,   18,   21,   20,   19,\n",
       "         16,   26,   72,   23,   21,   21,   15,   43,   25,   37,   26,\n",
       "         16,   18,   34,   37,   20,   25,   17,   72,   32,   14,   40,\n",
       "         24,   18,   22,   25,   22,   23,   27,   19,   24,   19,   21,\n",
       "         22,   24,   20,   23,   19,   15,   24,   24,   27,   15,   25,\n",
       "         30,   25,   21,   23,   30,   20,   40,   19,   12,   54,   25,\n",
       "         22,   20,   14,   20,   22,   23,   18,   16,   26,   22,   19,\n",
       "         23,   18,   32,   29,   28,   20,   27,   29,   14,   17,   31,\n",
       "         26,   17,   21,   16,   20,   17,   15,   19,   26,   18,   17,\n",
       "         19,   17,   14,   23,   27,   25,   26,   17,   18,   18,   20,\n",
       "         15,   14,   18,   31,   15,   16,   21,   17,   21,   16,   18,\n",
       "         20,   17,   14,   34,   26,   21,   15,   20,   19,   20,   26,\n",
       "         25,   18,   21,   18,   18]), true_fidelity=0.9747346008085094), OptimizationHistoryPoint(control_params=array([-0.01886265]), est_fidelity=0.9950443929152715, cred_fidelity=(0.987573093019515, 0.9993125721085265), n_sequences_used=6712, sequence_lengths=array([  10,   11,   12,   13,   14,   15,   16,   17,   18,   19,   20,\n",
       "         21,   22,   23,   24,   25,   26,   27,   28,   29,   30,   31,\n",
       "         32,   33,   34,   35,   36,   37,   38,   39,   40,   41,   42,\n",
       "         43,   44,   45,   46,   47,   48,   49,   53,  462, 4061, 2168,\n",
       "        115,   24,  498,  157,  111,  192,  551, 8538,  190,  597,  283,\n",
       "        153,  414,  351,  115,  497,  167,  109,  141,  278,  107,  310,\n",
       "        193,  147,  179,   89,  143,  155,  143,  132,   68,  186,  319,\n",
       "         55,   61,  156,   98,   65,   38,  139,  133,   91,  325,   78,\n",
       "         74,  103,  171,   64,  124,  173,  144,  126,   79,  123,   80,\n",
       "        102]), true_fidelity=0.9953075186655275), OptimizationHistoryPoint(control_params=array([-0.01886265]), est_fidelity=0.9967731715730688, cred_fidelity=(0.9948508005576, 0.9985320804271385), n_sequences_used=7074, sequence_lengths=array([ 10,  11,  12,  13,  14,  15,  16,  17,  18,  19,  20,  21,  22,\n",
       "        23,  24,  25,  26,  27,  28,  29,  30,  31,  32,  33,  34,  35,\n",
       "        36,  37,  38,  39,  40,  41,  42,  43,  44,  45,  46,  47,  48,\n",
       "        49,  64, 236,  83,  78, 122, 109,  96,  82, 104,  96, 114, 129,\n",
       "       142, 122, 100, 163, 172, 128, 159,  89, 196, 125,  84,  77, 105,\n",
       "       125, 152, 117, 122, 287,  81, 186,  74,  84, 134, 125,  84, 128,\n",
       "       118, 306,  80, 148,  62,  79, 102, 135,  80, 135, 149, 111, 106,\n",
       "       109, 134, 179, 117, 128, 122, 154, 132,  84, 116, 135,  89,  89,\n",
       "       167, 196, 174,  96,  94, 163, 108, 109, 106, 126, 110, 107, 115,\n",
       "       111, 142,  94, 126, 147, 108, 126,  74, 165, 127, 154, 169, 174,\n",
       "       115,  97, 108,  96, 119, 147, 102, 162, 111, 122, 158, 117,  98,\n",
       "       151, 134,  95,  95, 321, 202, 106, 112, 150, 142, 173,  74, 108,\n",
       "       157,  92, 195, 133, 160, 104, 103,  76,  85, 128, 217, 123, 181,\n",
       "       128, 230, 135, 145, 150, 170, 134, 238, 158, 208, 134, 103, 206,\n",
       "       135, 100, 178,  96, 118, 210, 146, 149, 162, 141, 129, 102, 106,\n",
       "       115, 168, 128, 132, 137, 142, 171, 112, 170, 149, 170, 135, 202,\n",
       "       124, 128, 170, 113, 145, 127, 133, 145, 124, 125, 113, 113, 174,\n",
       "       162, 139, 164, 178, 122, 146, 146, 485, 112, 138, 344, 160, 231,\n",
       "       122, 142, 157, 211, 172, 233, 169, 111, 128, 108, 117, 207, 362,\n",
       "       146, 140, 163, 140, 150, 150, 150, 167, 149, 188, 205, 148, 187,\n",
       "       210, 148, 111, 224, 242, 131, 133, 210, 116, 162, 164, 152, 157,\n",
       "       170, 140, 117, 167, 106, 133, 111, 159, 144, 167, 145, 149, 101,\n",
       "       125, 147, 171, 158, 104, 143, 147, 131, 140, 133, 186, 189, 111,\n",
       "       102, 174, 141, 119, 105, 186, 137, 165, 127, 147, 171, 105, 123,\n",
       "       132, 126, 147, 137, 131, 169, 159, 223, 143, 153, 117, 137, 135,\n",
       "       123, 162, 145, 162, 226, 115, 151, 143, 137, 112, 212, 103, 137,\n",
       "       171, 135, 141, 134, 117, 136, 128, 125, 122, 163, 136, 151, 204,\n",
       "       200, 149, 143, 157, 108, 159, 147, 152, 158, 191, 151]), true_fidelity=0.9953075186655275)])"
      ]
     },
     "execution_count": 39,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "# Warm up then optimize.\n",
    "opt.iterate([0.35], n_shots_per_len=20, required_accuracy=0.01, est_fidelity_options={'max_sequences': 2000})\n",
    "print('Optimizing:')\n",
    "results = opt.optimize(\n",
    "    [0.35],\n",
    "    n_shots_per_len=1,\n",
    "    max_iterations=500,\n",
    "    \n",
    "    gain_scale=0.1,\n",
    "    gain_exp=0.602*0,\n",
    "    step_scale=5e-2,\n",
    "    step_exp=0,\n",
    "    \n",
    "    \n",
    "    verbose=True,\n",
    "    required_accuracy=0.005,\n",
    "    \n",
    "    min_update=1e-4,\n",
    "    \n",
    "    est_fidelity_options={\n",
    "        'n_warmup_lengths': 40,\n",
    "        'warmup_sequence_length_step': 1,\n",
    "        'warmup_sequence_length_step': 1,\n",
    "        'max_sequences': 500,\n",
    "        'verbose': True,\n",
    "        'cheat' : False,\n",
    "        \n",
    "        'min_sequence_length': 3,\n",
    "        \n",
    "        'n_particles': 1000 * 2 ** 8,\n",
    "        'updater_options': {\n",
    "            'resample_thresh': 2.0 ** -8\n",
    "        },\n",
    "        'heuristic_class': pgh_like\n",
    "    }\n",
    ")\n",
    "results"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 40,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 1152x432 with 3 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "fig, (left, right) = plt.subplots(nrows=1, ncols=2, figsize=(16, 6))\n",
    "plot_optimization_results(results, axes=right)\n",
    "\n",
    "left.plot(\n",
    "    1 + np.arange(len(results.history)),\n",
    "    [history_point.control_params for history_point in results.history],\n",
    "    label=r'$\\theta$'\n",
    ")\n",
    "plt.sca(left)\n",
    "xlim = [1,20]\n",
    "plt.hlines(0, *xlim, label='Goal')\n",
    "plt.xlim(*xlim)\n",
    "left.set_ylabel(r'$\\theta$')\n",
    "left.set_xlabel('# of SPSA₁ Iterations')\n",
    "left.legend(ncol=2, bbox_to_anchor=(1, 1.075))\n",
    "\n",
    "fig.subplots_adjust(wspace=0.25)\n",
    "\n",
    "plt.savefig('../fig/overrotation-bacronym-perf_alpha.pdf', bbox_inches='tight')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.6.6"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}

